Collinear expansion for color singlet cross sections

We demonstrate how to efficiently expand cross sections for color-singlet production at hadron colliders around the kinematic limit of all final state radiation being collinear to one of the incoming hadrons. This expansion is systematically improvable and applicable to a large class of physical observables. We demonstrate the viability of this technique by obtaining the first two terms in the collinear expansion of the rapidity distribution of the gluon fusion Higgs boson production cross section at next-to-next-to leading order (NNLO) in QCD perturbation theory. Furthermore, we illustrate how this technique is used to extract universal building blocks of scattering cross section like the N-jettiness and transverse momentum beam function at NNLO.

==> anc/PTBF.m <==
IIPT[g, g, 0] = delta[1 - z]
 
IIPT[g, g, 1] = (Lb*nc*(-1 + 2*z - z^2 + z^3))/z + (nc*delta[1 - z])/ep^2 + 
    ((Lb^2*nc)/2 + Lb*(Lomega*nc - Ls*nc) - (nc*Pi^2)/12)*delta[1 - z] - 
    Lb*nc*PlusD[1 - z, 0] + ((nc*(-1 + 2*z - z^2 + z^3))/z + 
      (Lb*nc + Lomega*nc - Ls*nc)*delta[1 - z] - nc*PlusD[1 - z, 0])/ep + 
    ep*((Lb^2*nc*(-1 + 2*z - z^2 + z^3))/(2*z) + 
      (nc*Pi^2*(-1 + 2*z - z^2 + z^3))/(12*z) + (-(Lb^2*nc)/2 - (nc*Pi^2)/12)*
       PlusD[1 - z, 0] + delta[1 - z]*((Lb^3*nc)/6 + 
        Lb^2*((Lomega*nc)/2 - (Ls*nc)/2) - (Lb*nc*Pi^2)/12 + 
        (Lomega*nc*Pi^2)/12 - (Ls*nc*Pi^2)/12 - (2*nc*Zeta[3])/3)) + 
    ep^2*((Lb^3*nc*(-1 + 2*z - z^2 + z^3))/(6*z) + 
      (Lb*nc*Pi^2*(-1 + 2*z - z^2 + z^3))/(12*z) + 
      (nc*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(3*z) + PlusD[1 - z, 0]*
       (-(Lb^3*nc)/6 - (Lb*nc*Pi^2)/12 - (nc*Zeta[3])/3) + 
      delta[1 - z]*((Lb^4*nc)/24 + Lb^3*((Lomega*nc)/6 - (Ls*nc)/6) - 
        (Lb^2*nc*Pi^2)/24 - (3*nc*Pi^4)/160 + (Lomega*nc*Zeta[3])/3 - 
        (Ls*nc*Zeta[3])/3 + Lb*((Lomega*nc*Pi^2)/12 - (Ls*nc*Pi^2)/12 - 
          (2*nc*Zeta[3])/3))) + ep^3*((Lb^4*nc*(-1 + 2*z - z^2 + z^3))/
       (24*z) + (Lb^2*nc*Pi^2*(-1 + 2*z - z^2 + z^3))/(24*z) + 
      (nc*Pi^4*(-1 + 2*z - z^2 + z^3))/(160*z) + 
      (Lb*nc*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(3*z) + 
      PlusD[1 - z, 0]*(-(Lb^4*nc)/24 - (Lb^2*nc*Pi^2)/24 - (nc*Pi^4)/160 - 
        (Lb*nc*Zeta[3])/3) + delta[1 - z]*((Lb^5*nc)/120 + 
        Lb^4*((Lomega*nc)/24 - (Ls*nc)/24) - (Lb^3*nc*Pi^2)/72 + 
        (Lomega*nc*Pi^4)/160 - (Ls*nc*Pi^4)/160 + 
        Lb^2*((Lomega*nc*Pi^2)/24 - (Ls*nc*Pi^2)/24 - (nc*Zeta[3])/3) + 
        Lb*((-3*nc*Pi^4)/160 + (Lomega*nc*Zeta[3])/3 - (Ls*nc*Zeta[3])/3) - 
        (nc*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/45)) + 
    ep^4*((Lb^5*nc*(-1 + 2*z - z^2 + z^3))/(120*z) + 
      (Lb^3*nc*Pi^2*(-1 + 2*z - z^2 + z^3))/(72*z) + 
      (Lb*nc*Pi^4*(-1 + 2*z - z^2 + z^3))/(160*z) + 
      (Lb^2*nc*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(6*z) + 
      (nc*(-1 + 2*z - z^2 + z^3)*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/(180*z) + 
      PlusD[1 - z, 0]*(-(Lb^5*nc)/120 - (Lb^3*nc*Pi^2)/72 - 
        (Lb*nc*Pi^4)/160 - (Lb^2*nc*Zeta[3])/6 - 
        (nc*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/180) + 
      delta[1 - z]*((Lb^6*nc)/720 + Lb^5*((Lomega*nc)/120 - (Ls*nc)/120) - 
        (Lb^4*nc*Pi^2)/288 + Lb^3*((Lomega*nc*Pi^2)/72 - (Ls*nc*Pi^2)/72 - 
          (nc*Zeta[3])/9) + Lb^2*((-3*nc*Pi^4)/320 + (Lomega*nc*Zeta[3])/6 - 
          (Ls*nc*Zeta[3])/6) - (nc*(61*Pi^6 + 6720*Zeta[3]^2))/24192 + 
        (Lomega*nc*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/180 - 
        (Ls*nc*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/180 + 
        Lb*((Lomega*nc*Pi^4)/160 - (Ls*nc*Pi^4)/160 - 
          (nc*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/45)))
 
IIPT[g, g, 2] = (4*Lb^3*nc^2*(-1 + 2*z - z^2 + z^3))/(3*z) + 
    (Lomega*nc^2*Pi^2*(-1 + 2*z - z^2 + z^3))/(6*z) - 
    (Ls*nc^2*Pi^2*(-1 + 2*z - z^2 + z^3))/(6*z) - 
    (Lb*nc^2*(-25 + 18*Pi^2 - 134*z + 24*Pi^2*z - 109*z^2 + 12*Pi^2*z^2 + 
       12*Pi^2*z^3))/(72*(1 + z)) + 
    Lb^2*((2*Lomega*nc^2*(-1 + 2*z - z^2 + z^3))/z - 
      (2*Ls*nc^2*(-1 + 2*z - z^2 + z^3))/z + 
      (nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(12*z)) + 
    nf*(-(Lb^2*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
          8*nc^2*z^3))/(24*nc*z) - (Lb*(-3 - 20*nc^2 + 27*z + 2*nc^2*z - 
         27*z^2 + 8*nc^2*z^2 + 3*z^3 + 20*nc^2*z^3))/(36*nc*z) - 
      (-36 - 448*nc^2 + 12*Pi^2 - 24*nc^2*Pi^2 + 864*z - 200*nc^2*z + 
        9*Pi^2*z + 15*nc^2*Pi^2*z - 864*z^2 + 424*nc^2*z^2 - 9*Pi^2*z^2 - 
        3*nc^2*Pi^2*z^2 + 36*z^3 + 520*nc^2*z^3 - 12*Pi^2*z^3 + 
        24*nc^2*Pi^2*z^3)/(864*nc*z)) + (nc^2*delta[1 - z])/(2*ep^4) + 
    (nc^2*Pi^2*(1 + z + z^2)^2*H[-1, z])/(12*z*(1 + z)) + 
    ((Lb*nc^2*(25 - 11*z + 44*z^2))/12 + 
      (Lb^2*nc^2*(1 + 3*z^2 - 4*z^3 + z^4))/((-1 + z)*z) + 
      (nc^2*(12*Pi^2 + 701*z - 552*z^2 + 36*Pi^2*z^2 + 387*z^3 - 
         48*Pi^2*z^3 - 536*z^4 + 12*Pi^2*z^4))/(144*(-1 + z)*z) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
        (Lb*(-9 + 13*nc^2 - 3*z + 7*nc^2*z))/(24*nc) + 
        (-54 + 80*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 54*z + 74*nc^2*z - 3*Pi^2*z + 
          3*nc^2*Pi^2*z)/(144*nc)))*H[0, z] + 
    ((nc*nf*z)/24 + (2*Lb^2*nc^2*(-1 + 2*z - z^2 + z^3))/z + 
      (nc^2*(-4*Pi^2 + 8*Pi^2*z - z^2 - 4*Pi^2*z^2 + 4*Pi^2*z^3))/(24*z))*
     H[1, z] - (Lb*nc^2*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) + 
    ((Lb*nc^2*(-1 - z + z^2)^2)/((-1 + z)*(1 + z)) + 
      (nc^2*(25 - 11*z + 44*z^2))/24 + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
        (-9 + 13*nc^2 - 3*z + 7*nc^2*z)/(48*nc)))*H[0, 0, z] + 
    (Lb*nc^2*(1 - z + z^2)^2*H[0, 1, z])/((-1 + z)*z) + 
    ((Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
      (nc^2*(-1 + z)*(11 - z + 11*z^2))/(6*z))*H[1, 0, z] + 
    (nc^2*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) - 
    (nc^2*(1 + z + z^2)^2*H[-1, 0, 0, z])/(2*z*(1 + z)) - 
    (nc^2*(1 + z + z^2)^2*H[0, -1, 0, z])/(z*(1 + z)) + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + (nc^2*(-1 - z + z^2)^2)/
       (2*(-1 + z)*(1 + z)))*H[0, 0, 0, z] + 
    (nc^2*(-1 - z^2 + z^4)*H[0, 1, 0, z])/((-1 + z)*z*(1 + z)) - 
    (nc^2*(1 - z + z^2)^2*H[0, 1, 1, z])/(2*(-1 + z)*z) + 
    (nc^2*(1 - z + z^2)^2*H[1, 0, 0, z])/(2*(-1 + z)*z) - 
    (nc^2*(1 - z + z^2)^2*H[1, 0, 1, z])/(2*(-1 + z)*z) - 
    (nc^2*(1 - z + z^2)^2*H[1, 1, 0, z])/(2*(-1 + z)*z) + 
    ((nc^2*(-1 + 2*z - z^2 + z^3))/z + ((11*nc^2)/48 + Lb*nc^2 + 
        Lomega*nc^2 - Ls*nc^2 - (nc*nf)/24)*delta[1 - z] - 
      nc^2*PlusD[1 - z, 0])/ep^3 + (2*Lb^2*nc^2 + (nc^2*Pi^2)/6)*
     PlusD[1 - z, 1] + ((2*Lb*nc^2*(-1 + 2*z - z^2 + z^3))/z + 
      (Lomega*nc^2*(-1 + 2*z - z^2 + z^3))/z - 
      (Ls*nc^2*(-1 + 2*z - z^2 + z^3))/z + 
      (nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(24*z) - 
      (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
         8*nc^2*z^3))/(48*nc*z) + (Lb^2*nc^2 + (11*Lomega*nc^2)/24 + 
        (Lomega^2*nc^2)/2 + (Ls^2*nc^2)/2 + 
        Ls*((-11*nc^2)/24 - Lomega*nc^2) + Lb*((11*nc^2)/24 + 2*Lomega*nc^2 - 
          2*Ls*nc^2) + ((-5*nc)/72 - (Lb*nc)/12 - (Lomega*nc)/12 + 
          (Ls*nc)/12)*nf - (nc^2*(-67 + 27*Pi^2))/144)*delta[1 - z] + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + 
        (nc^2*(1 + 3*z^2 - 4*z^3 + z^4))/(2*(-1 + z)*z))*H[0, z] + 
      (nc^2*(-1 + 2*z - z^2 + z^3)*H[1, z])/z + 
      ((-11*nc^2)/24 - 2*Lb*nc^2 - Lomega*nc^2 + Ls*nc^2 + (nc*nf)/12)*
       PlusD[1 - z, 0] + nc^2*PlusD[1 - z, 1])/ep^2 + 
    PlusD[1 - z, 0]*((-4*Lb^3*nc^2)/3 + Lb^2*((-11*nc^2)/12 - 2*Lomega*nc^2 + 
        2*Ls*nc^2) - (Lomega*nc^2*Pi^2)/6 + (Ls*nc^2*Pi^2)/6 + 
      (Lb*nc^2*(-67 + 3*Pi^2))/36 + nf*((5*Lb*nc)/18 + (Lb^2*nc)/6 + 
        (nc*(56 + 3*Pi^2))/216) - (nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/432) + 
    (nc^2*(3160 + 33*Pi^2 - 3704*z - 30*Pi^2*z - 120*z^2 - 36*Pi^2*z^2 + 
       364*z^3 - 3*Pi^2*z^3 - 3040*z^4 + 3*Pi^2*z^4 + 3340*z^5 + 
       33*Pi^2*z^5 - 1440*Zeta[3] + 2556*z*Zeta[3] - 540*z^2*Zeta[3] - 
       1656*z^3*Zeta[3] + 1440*z^4*Zeta[3] - 1656*z^5*Zeta[3]))/
     (432*(-1 + z)*z*(1 + z)) + delta[1 - z]*((Lb^4*nc^2)/3 + 
      Lb^3*((11*nc^2)/36 + (4*Lomega*nc^2)/3 - (4*Ls*nc^2)/3) + 
      (Lomega^2*nc^2*Pi^2)/12 + (Ls^2*nc^2*Pi^2)/12 + 
      Lb^2*((11*Lomega*nc^2)/12 + Lomega^2*nc^2 + Ls^2*nc^2 + 
        Ls*((-11*nc^2)/12 - 2*Lomega*nc^2) - (nc^2*(-67 + 27*Pi^2))/72) + 
      Ls*(-(Lomega*nc^2*Pi^2)/6 - (nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/432) + 
      (Lomega*nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/432 - 
      (nc^2*(-24280 + 3015*Pi^2 + 288*Pi^4 + 21780*Zeta[3]))/12960 + 
      nf*(-(Lb^3*nc)/18 + Lb^2*((-5*nc)/36 - (Lomega*nc)/6 + (Ls*nc)/6) - 
        (Lomega*nc*(56 + 3*Pi^2))/216 + (Ls*nc*(56 + 3*Pi^2))/216 + 
        Lb*((-5*Lomega*nc)/18 + (5*Ls*nc)/18 + (nc*(-56 + 9*Pi^2))/216) + 
        (nc*(-328 + 45*Pi^2 + 396*Zeta[3]))/1296) + 
      Lb*(-(Lomega*nc^2*(-67 + 3*Pi^2))/36 + (Ls*nc^2*(-67 + 3*Pi^2))/36 - 
        (nc^2*(-808 + 99*Pi^2 + 1332*Zeta[3]))/432)) + 
    ((2*Lb^2*nc^2*(-1 + 2*z - z^2 + z^3))/z - 
      (nc^2*(-25 + 18*Pi^2 - 134*z + 24*Pi^2*z - 109*z^2 + 12*Pi^2*z^2 + 
         12*Pi^2*z^3))/(144*(1 + z)) + 
      Lb*((2*Lomega*nc^2*(-1 + 2*z - z^2 + z^3))/z - 
        (2*Ls*nc^2*(-1 + 2*z - z^2 + z^3))/z + 
        (nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(12*z)) + 
      nf*(-(Lb*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
            8*nc^2*z^3))/(24*nc*z) - (-3 - 20*nc^2 + 27*z + 2*nc^2*z - 
          27*z^2 + 8*nc^2*z^2 + 3*z^3 + 20*nc^2*z^3)/(72*nc*z)) + 
      ((nc^2*(25 - 11*z + 44*z^2))/24 + (Lb*nc^2*(1 + 3*z^2 - 4*z^3 + z^4))/
         ((-1 + z)*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
          (-9 + 13*nc^2 - 3*z + 7*nc^2*z)/(48*nc)))*H[0, z] + 
      (2*Lb*nc^2*(-1 + 2*z - z^2 + z^3)*H[1, z])/z - 
      (nc^2*(1 + z + z^2)^2*H[-1, 0, z])/(2*z*(1 + z)) + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + (nc^2*(-1 - z + z^2)^2)/
         (2*(-1 + z)*(1 + z)))*H[0, 0, z] + (nc^2*(1 - z + z^2)^2*H[0, 1, z])/
       (2*(-1 + z)*z) + (nc^2*(1 - z + z^2)^2*H[1, 0, z])/(2*(-1 + z)*z) + 
      (-2*Lb^2*nc^2 + Lb*((-11*nc^2)/12 - 2*Lomega*nc^2 + 2*Ls*nc^2) + 
        ((5*nc)/36 + (Lb*nc)/6)*nf + (nc^2*(-67 + 3*Pi^2))/72)*
       PlusD[1 - z, 0] + 2*Lb*nc^2*PlusD[1 - z, 1] + 
      delta[1 - z]*((2*Lb^3*nc^2)/3 + Lb^2*((11*nc^2)/24 + 2*Lomega*nc^2 - 
          2*Ls*nc^2) - (Lomega*nc^2*(-67 + 3*Pi^2))/72 + 
        (Ls*nc^2*(-67 + 3*Pi^2))/72 + nf*(-(Lb^2*nc)/12 - (5*Lomega*nc)/36 + 
          (5*Ls*nc)/36 + Lb*((-5*nc)/36 - (Lomega*nc)/6 + (Ls*nc)/6) + 
          (nc*(-56 + 9*Pi^2))/432) + Lb*((11*Lomega*nc^2)/12 + 
          Lomega^2*nc^2 + Ls^2*nc^2 + Ls*((-11*nc^2)/12 - 2*Lomega*nc^2) - 
          (nc^2*(-67 + 27*Pi^2))/72) - (nc^2*(-808 + 99*Pi^2 + 1332*Zeta[3]))/
         864))/ep + ep*((2*Lb^4*nc^2*(-1 + 2*z - z^2 + z^3))/(3*z) - 
      (Lb^2*nc^2*(-25 + 18*Pi^2 - 134*z + 24*Pi^2*z - 109*z^2 + 12*Pi^2*z^2 + 
         12*Pi^2*z^3))/(72*(1 + z)) + 
      Lb^3*((4*Lomega*nc^2*(-1 + 2*z - z^2 + z^3))/(3*z) - 
        (4*Ls*nc^2*(-1 + 2*z - z^2 + z^3))/(3*z) + 
        (nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(18*z)) - 
      (nc^2*Pi^2*(1 + z + z^2)^2*H[-1, -1, z])/(6*z*(1 + z)) + 
      (-((Lb^2*nc^2*(1 + z + z^2)^2)/(z*(1 + z))) - 
        (nc^2*Pi^2*(1 + z + z^2)^2)/(12*z*(1 + z)))*H[-1, 0, z] + 
      (nc^2*Pi^2*(1 + z + z^2)^2*H[0, -1, z])/(6*z*(1 + z)) + 
      ((Lb^2*nc^2*(-1 - z + z^2)^2)/((-1 + z)*(1 + z)) + 
        (Lb*nc^2*(25 - 11*z + 44*z^2))/12 + 
        (nc^2*(701 + 12*Pi^2 + 149*z + 24*Pi^2*z - 165*z^2 - 12*Pi^2*z^2 - 
           149*z^3 - 24*Pi^2*z^3 - 536*z^4 + 12*Pi^2*z^4))/
         (144*(-1 + z)*(1 + z)) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/
           (4*nc) + (Lb*(-9 + 13*nc^2 - 3*z + 7*nc^2*z))/(24*nc) + 
          (-54 + 80*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 54*z + 74*nc^2*z - 
            3*Pi^2*z + 3*nc^2*Pi^2*z)/(144*nc)))*H[0, 0, z] + 
      ((Lb^2*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (nc^2*Pi^2*(-3 - z - 3*z^2 + z^3 + 3*z^4 + z^5))/
         (12*(-1 + z)*z*(1 + z)))*H[0, 1, z] + 
      ((Lb^2*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (Lb*nc^2*(-1 + z)*(11 - z + 11*z^2))/(3*z) + 
        (nc^2*(134 + 3*Pi^2 - 302*z - 6*Pi^2*z + 336*z^2 + 9*Pi^2*z^2 - 
           302*z^3 - 6*Pi^2*z^3 + 134*z^4 + 3*Pi^2*z^4))/(36*(-1 + z)*z))*
       H[1, 0, z] + ((nc^2*z)/24 - (nc*nf*z)/24)*H[1, 1, z] + 
      (2*Lb*nc^2*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) - 
      (Lb*nc^2*(1 + z + z^2)^2*H[-1, 0, 0, z])/(z*(1 + z)) - 
      (2*Lb*nc^2*(1 + z + z^2)^2*H[0, -1, 0, z])/(z*(1 + z)) + 
      ((Lb*nc^2*(-1 - z + z^2)^2)/((-1 + z)*(1 + z)) + 
        (nc^2*(25 - 11*z + 44*z^2))/24 + 
        nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
          (-9 + 13*nc^2 - 3*z + 7*nc^2*z)/(48*nc)))*H[0, 0, 0, z] + 
      (2*Lb*nc^2*(-1 - z^2 + z^4)*H[0, 1, 0, z])/((-1 + z)*z*(1 + z)) - 
      (Lb*nc^2*(1 - z + z^2)^2*H[0, 1, 1, z])/((-1 + z)*z) + 
      ((Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (nc^2*(-1 + z)*(11 - z + 11*z^2))/(6*z))*H[1, 0, 0, z] - 
      (Lb*nc^2*(1 - z + z^2)^2*H[1, 0, 1, z])/((-1 + z)*z) + 
      (-((Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z)) + 
        (nc^2*(-1 + z)*(11 - z + 11*z^2))/(3*z))*H[1, 1, 0, z] - 
      (2*nc^2*(1 + z + z^2)^2*H[-1, -1, -1, 0, z])/(z*(1 + z)) + 
      (nc^2*(1 + z + z^2)^2*H[-1, -1, 0, 0, z])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*H[-1, 0, -1, 0, z])/(z*(1 + z)) - 
      (nc^2*(1 + z + z^2)^2*H[-1, 0, 0, 0, z])/(2*z*(1 + z)) - 
      (nc^2*(1 + z + z^2)^2*H[-1, 0, 1, 0, z])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*H[0, -1, -1, 0, z])/(z*(1 + z)) - 
      (nc^2*(1 + z + z^2)^2*H[0, -1, 0, 0, z])/(z*(1 + z)) - 
      (2*nc^2*(1 + z + z^2)^2*H[0, 0, -1, 0, z])/(z*(1 + z)) + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + (nc^2*(-1 - z + z^2)^2)/
         (2*(-1 + z)*(1 + z)))*H[0, 0, 0, 0, z] + 
      (2*nc^2*(-1 - z^2 + z^4)*H[0, 0, 1, 0, z])/((-1 + z)*z*(1 + z)) + 
      (nc^2*(-1 - z^2 + z^4)*H[0, 1, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
      (nc^2*(1 + z + z^2)^2*H[0, 1, 1, 0, z])/(z*(1 + z)) + 
      (nc^2*(1 - z + z^2)^2*H[0, 1, 1, 1, z])/(2*(-1 + z)*z) + 
      (nc^2*(1 - z + z^2)^2*H[1, 0, 0, 0, z])/(2*(-1 + z)*z) + 
      (nc^2*(1 - z + z^2)^2*H[1, 0, 1, 1, z])/(2*(-1 + z)*z) - 
      (nc^2*(1 - z + z^2)^2*H[1, 1, 0, 0, z])/(2*(-1 + z)*z) + 
      (nc^2*(1 - z + z^2)^2*H[1, 1, 0, 1, z])/((-1 + z)*z) + 
      (nc^2*(1 - z + z^2)^2*H[1, 1, 1, 0, z])/((-1 + z)*z) + 
      (2*Lomega*nc^2*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(3*z) - 
      (2*Ls*nc^2*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(3*z) + 
      PlusD[1 - z, 1]*((4*Lb^3*nc^2)/3 + (Lb*nc^2*Pi^2)/3 + 
        (2*nc^2*Zeta[3])/3) - (nc^2*(-5760 - 8040*Pi^2 + 864*Pi^4 - 12410*z + 
         10455*Pi^2*z - 2178*Pi^4*z + 78250*z^2 - 405*Pi^2*z^2 + 
         54*Pi^4*z^2 + 10610*z^3 - 2415*Pi^2*z^3 + 1368*Pi^4*z^3 - 
         72490*z^4 + 8445*Pi^2*z^4 - 864*Pi^4*z^4 + 1800*z^5 - 
         8040*Pi^2*z^5 + 1368*Pi^4*z^5 + 3960*Zeta[3] - 5040*z*Zeta[3] + 
         5040*z^2*Zeta[3] + 1080*z^3*Zeta[3] - 9000*z^4*Zeta[3] + 
         3960*z^5*Zeta[3]))/(12960*(-1 + z)*z*(1 + z)) + 
      H[-1, z]*((Lb*nc^2*Pi^2*(1 + z + z^2)^2)/(6*z*(1 + z)) + 
        (nc^2*(1 + z + z^2)^2*Zeta[3])/(2*z*(1 + z))) + 
      nf*(-(Lb^3*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
            8*nc^2*z^3))/(36*nc*z) - (Lb^2*(-3 - 20*nc^2 + 27*z + 2*nc^2*z - 
           27*z^2 + 8*nc^2*z^2 + 3*z^3 + 20*nc^2*z^3))/(36*nc*z) - 
        (Lb*(-36 - 448*nc^2 + 12*Pi^2 - 24*nc^2*Pi^2 + 864*z - 200*nc^2*z + 
           9*Pi^2*z + 15*nc^2*Pi^2*z - 864*z^2 + 424*nc^2*z^2 - 9*Pi^2*z^2 - 
           3*nc^2*Pi^2*z^2 + 36*z^3 + 520*nc^2*z^3 - 12*Pi^2*z^3 + 
           24*nc^2*Pi^2*z^3))/(432*nc*z) - (-54 - 1312*nc^2 - 9*Pi^2 - 
          60*nc^2*Pi^2 + 2754*z - 740*nc^2*z + 81*Pi^2*z + 6*nc^2*Pi^2*z - 
          2754*z^2 + 1396*nc^2*z^2 - 81*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 + 
          54*z^3 + 1816*nc^2*z^3 + 9*Pi^2*z^3 + 60*nc^2*Pi^2*z^3 + 
          72*Zeta[3] - 144*nc^2*Zeta[3] + 54*z*Zeta[3] + 90*nc^2*z*Zeta[3] - 
          54*z^2*Zeta[3] - 18*nc^2*z^2*Zeta[3] - 72*z^3*Zeta[3] + 
          144*nc^2*z^3*Zeta[3])/(1296*nc*z)) + 
      H[1, z]*((4*Lb^3*nc^2*(-1 + 2*z - z^2 + z^3))/(3*z) + 
        (Lb*nc^2*(-4*Pi^2 + 8*Pi^2*z - z^2 - 4*Pi^2*z^2 + 4*Pi^2*z^3))/
         (12*z) + nf*((Lb*nc*z)/12 + (nc*(3 - 3*z + 7*z^2))/(36*z)) + 
        (nc^2*(6 + 44*Pi^2 - 12*z - 92*Pi^2*z + 17*z^2 + 96*Pi^2*z^2 - 
           11*z^3 - 92*Pi^2*z^3 + 44*Pi^2*z^4 + 120*Zeta[3] - 288*z*Zeta[3] + 
           360*z^2*Zeta[3] - 240*z^3*Zeta[3] + 120*z^4*Zeta[3]))/
         (72*(-1 + z)*z)) + Lb*((Lomega*nc^2*Pi^2*(-1 + 2*z - z^2 + z^3))/
         (3*z) - (Ls*nc^2*Pi^2*(-1 + 2*z - z^2 + z^3))/(3*z) + 
        (nc^2*(3160 + 33*Pi^2 - 3704*z - 30*Pi^2*z - 120*z^2 - 36*Pi^2*z^2 + 
           364*z^3 - 3*Pi^2*z^3 - 3040*z^4 + 3*Pi^2*z^4 + 3340*z^5 + 
           33*Pi^2*z^5 - 1440*Zeta[3] + 2556*z*Zeta[3] - 540*z^2*Zeta[3] - 
           1656*z^3*Zeta[3] + 1440*z^4*Zeta[3] - 1656*z^5*Zeta[3]))/
         (216*(-1 + z)*z*(1 + z))) + PlusD[1 - z, 0]*((-2*Lb^4*nc^2)/3 + 
        Lb^3*((-11*nc^2)/18 - (4*Lomega*nc^2)/3 + (4*Ls*nc^2)/3) + 
        (Lb^2*nc^2*(-67 + 3*Pi^2))/36 + Lb*(-(Lomega*nc^2*Pi^2)/3 + 
          (Ls*nc^2*Pi^2)/3 - (nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/216) + 
        (nc^2*(-4856 - 201*Pi^2 + 81*Pi^4 - 396*Zeta[3]))/1296 - 
        (2*Lomega*nc^2*Zeta[3])/3 + (2*Ls*nc^2*Zeta[3])/3 + 
        nf*((5*Lb^2*nc)/18 + (Lb^3*nc)/9 + (Lb*nc*(56 + 3*Pi^2))/108 + 
          (nc*(328 + 15*Pi^2 + 36*Zeta[3]))/648)) + 
      H[0, z]*((Lb^2*nc^2*(25 - 11*z + 44*z^2))/12 + 
        (2*Lb^3*nc^2*(1 + 3*z^2 - 4*z^3 + z^4))/(3*(-1 + z)*z) + 
        (Lb*nc^2*(12*Pi^2 + 701*z - 552*z^2 + 36*Pi^2*z^2 + 387*z^3 - 
           48*Pi^2*z^3 - 536*z^4 + 12*Pi^2*z^4))/(72*(-1 + z)*z) + 
        (nc^2*(-1436*z - 75*Pi^2*z + 3384*z^2 + 108*Pi^2*z^2 - 5342*z^3 - 
           165*Pi^2*z^3 + 3376*z^4 + 132*Pi^2*z^4 + 144*Zeta[3] + 
           432*z^2*Zeta[3] - 576*z^3*Zeta[3] + 144*z^4*Zeta[3]))/
         (432*(-1 + z)*z) + nf*((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(6*nc) + 
          (Lb^2*(-9 + 13*nc^2 - 3*z + 7*nc^2*z))/(24*nc) + 
          (Lb*(-54 + 80*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 54*z + 74*nc^2*z - 
             3*Pi^2*z + 3*nc^2*Pi^2*z))/(72*nc) + 
          (864 - 1112*nc^2 + 27*Pi^2 - 39*nc^2*Pi^2 - 216*z + 132*nc^2*z - 
            18*Pi^2*z + 18*nc^2*Pi^2*z - 648*z^2 + 1016*nc^2*z^2 - 
            9*Pi^2*z^2 + 21*nc^2*Pi^2*z^2 + 72*Zeta[3] - 72*nc^2*Zeta[3] - 
            72*z^2*Zeta[3] + 72*nc^2*z^2*Zeta[3])/(864*nc*(-1 + z)))) + 
      delta[1 - z]*((2*Lb^5*nc^2)/15 + Lb^4*((11*nc^2)/72 + 
          (2*Lomega*nc^2)/3 - (2*Ls*nc^2)/3) + 
        Lb^3*((11*Lomega*nc^2)/18 + (2*Lomega^2*nc^2)/3 + (2*Ls^2*nc^2)/3 + 
          Ls*((-11*nc^2)/18 - (4*Lomega*nc^2)/3) - (nc^2*(-67 + 27*Pi^2))/
           108) - (Lomega*nc^2*(-4856 - 201*Pi^2 + 81*Pi^4 - 396*Zeta[3]))/
         1296 + (Lomega^2*nc^2*Zeta[3])/3 + (Ls^2*nc^2*Zeta[3])/3 + 
        Ls*((nc^2*(-4856 - 201*Pi^2 + 81*Pi^4 - 396*Zeta[3]))/1296 - 
          (2*Lomega*nc^2*Zeta[3])/3) + Lb^2*(-(Lomega*nc^2*(-67 + 3*Pi^2))/
           36 + (Ls*nc^2*(-67 + 3*Pi^2))/36 - 
          (nc^2*(-808 + 99*Pi^2 + 1332*Zeta[3]))/432) + 
        Lb*((Lomega^2*nc^2*Pi^2)/6 + (Ls^2*nc^2*Pi^2)/6 + 
          Ls*(-(Lomega*nc^2*Pi^2)/3 - (nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/
             216) + (Lomega*nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/216 - 
          (nc^2*(-24280 + 3015*Pi^2 + 288*Pi^4 + 21780*Zeta[3]))/6480) + 
        nf*(-(Lb^4*nc)/36 + Lb^3*((-5*nc)/54 - (Lomega*nc)/9 + (Ls*nc)/9) + 
          Lb^2*((-5*Lomega*nc)/18 + (5*Ls*nc)/18 + (nc*(-56 + 9*Pi^2))/216) - 
          (Lomega*nc*(328 + 15*Pi^2 + 36*Zeta[3]))/648 + 
          (Ls*nc*(328 + 15*Pi^2 + 36*Zeta[3]))/648 + 
          (nc*(-39040 + 5040*Pi^2 + 873*Pi^4 + 39600*Zeta[3]))/77760 + 
          Lb*(-(Lomega*nc*(56 + 3*Pi^2))/108 + (Ls*nc*(56 + 3*Pi^2))/108 + 
            (nc*(-328 + 45*Pi^2 + 396*Zeta[3]))/648)) - 
        (nc^2*(-583040 + 72720*Pi^2 + 9603*Pi^4 + 530640*Zeta[3] - 
           29160*Pi^2*Zeta[3] + 143856*Zeta[5]))/155520)) + 
    ep^2*((4*Lb^5*nc^2*(-1 + 2*z - z^2 + z^3))/(15*z) + 
      (7*Lomega*nc^2*Pi^4*(-1 + 2*z - z^2 + z^3))/(360*z) - 
      (7*Ls*nc^2*Pi^4*(-1 + 2*z - z^2 + z^3))/(360*z) - 
      (Lb^3*nc^2*(-25 + 18*Pi^2 - 134*z + 24*Pi^2*z - 109*z^2 + 12*Pi^2*z^2 + 
         12*Pi^2*z^3))/(108*(1 + z)) + 
      Lb^4*((2*Lomega*nc^2*(-1 + 2*z - z^2 + z^3))/(3*z) - 
        (2*Ls*nc^2*(-1 + 2*z - z^2 + z^3))/(3*z) + 
        (nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(36*z)) + 
      (nc^2*Pi^2*(1 + z + z^2)^2*H[-1, -1, -1, z])/(3*z*(1 + z)) + 
      ((2*Lb^2*nc^2*(1 + z + z^2)^2)/(z*(1 + z)) + 
        (nc^2*Pi^2*(1 + z + z^2)^2)/(6*z*(1 + z)))*H[-1, -1, 0, z] - 
      (nc^2*Pi^2*(1 + z + z^2)^2*H[-1, 0, -1, z])/(3*z*(1 + z)) + 
      (-((Lb^2*nc^2*(1 + z + z^2)^2)/(z*(1 + z))) - 
        (nc^2*Pi^2*(1 + z + z^2)^2)/(12*z*(1 + z)))*H[-1, 0, 0, z] + 
      (nc^2*Pi^2*(1 + z + z^2)^2*H[-1, 0, 1, z])/(3*z*(1 + z)) - 
      (nc^2*Pi^2*(1 + z + z^2)^2*H[0, -1, -1, z])/(3*z*(1 + z)) + 
      ((-2*Lb^2*nc^2*(1 + z + z^2)^2)/(z*(1 + z)) - 
        (nc^2*Pi^2*(1 + z + z^2)^2)/(6*z*(1 + z)))*H[0, -1, 0, z] + 
      (nc^2*Pi^2*(1 + z + z^2)^2*H[0, 0, -1, z])/(3*z*(1 + z)) + 
      ((Lb^2*nc^2*(-1 - z + z^2)^2)/((-1 + z)*(1 + z)) + 
        (Lb*nc^2*(25 - 11*z + 44*z^2))/12 + 
        (nc^2*(701 + 12*Pi^2 + 149*z + 24*Pi^2*z - 165*z^2 - 12*Pi^2*z^2 - 
           149*z^3 - 24*Pi^2*z^3 - 536*z^4 + 12*Pi^2*z^4))/
         (144*(-1 + z)*(1 + z)) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/
           (4*nc) + (Lb*(-9 + 13*nc^2 - 3*z + 7*nc^2*z))/(24*nc) + 
          (-54 + 80*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 54*z + 74*nc^2*z - 
            3*Pi^2*z + 3*nc^2*Pi^2*z)/(144*nc)))*H[0, 0, 0, z] - 
      (nc^2*Pi^2*(1 + z + z^2)^2*H[0, 0, 1, z])/(3*z*(1 + z)) + 
      ((2*Lb^2*nc^2*(-1 - z^2 + z^4))/((-1 + z)*z*(1 + z)) + 
        (nc^2*Pi^2*(-1 - z^2 + z^4))/(6*(-1 + z)*z*(1 + z)))*H[0, 1, 0, z] + 
      (-((Lb^2*nc^2*(1 - z + z^2)^2)/((-1 + z)*z)) + 
        (nc^2*Pi^2*(-5 - 3*z - 5*z^2 + 3*z^3 + 5*z^4 + 3*z^5))/
         (12*(-1 + z)*z*(1 + z)))*H[0, 1, 1, z] + 
      ((Lb^2*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (Lb*nc^2*(-1 + z)*(11 - z + 11*z^2))/(3*z) + 
        (nc^2*(134 + 3*Pi^2 - 302*z - 6*Pi^2*z + 336*z^2 + 9*Pi^2*z^2 - 
           302*z^3 - 6*Pi^2*z^3 + 134*z^4 + 3*Pi^2*z^4))/(36*(-1 + z)*z))*
       H[1, 0, 0, z] + (-((Lb^2*nc^2*(1 - z + z^2)^2)/((-1 + z)*z)) - 
        (nc^2*Pi^2*(1 - z + z^2)^2)/(12*(-1 + z)*z))*H[1, 0, 1, z] + 
      (-((Lb^2*nc^2*(1 - z + z^2)^2)/((-1 + z)*z)) + 
        (2*Lb*nc^2*(-1 + z)*(11 - z + 11*z^2))/(3*z) - 
        (nc^2*(268 + 3*Pi^2 - 604*z - 6*Pi^2*z + 672*z^2 + 9*Pi^2*z^2 - 
           604*z^3 - 6*Pi^2*z^3 + 268*z^4 + 3*Pi^2*z^4))/(36*(-1 + z)*z))*
       H[1, 1, 0, z] + (-(nc^2*z)/24 + (nc*nf*z)/24)*H[1, 1, 1, z] - 
      (4*Lb*nc^2*(1 + z + z^2)^2*H[-1, -1, -1, 0, z])/(z*(1 + z)) + 
      (2*Lb*nc^2*(1 + z + z^2)^2*H[-1, -1, 0, 0, z])/(z*(1 + z)) + 
      (4*Lb*nc^2*(1 + z + z^2)^2*H[-1, 0, -1, 0, z])/(z*(1 + z)) - 
      (Lb*nc^2*(1 + z + z^2)^2*H[-1, 0, 0, 0, z])/(z*(1 + z)) - 
      (2*Lb*nc^2*(1 + z + z^2)^2*H[-1, 0, 1, 0, z])/(z*(1 + z)) + 
      (4*Lb*nc^2*(1 + z + z^2)^2*H[0, -1, -1, 0, z])/(z*(1 + z)) - 
      (2*Lb*nc^2*(1 + z + z^2)^2*H[0, -1, 0, 0, z])/(z*(1 + z)) - 
      (4*Lb*nc^2*(1 + z + z^2)^2*H[0, 0, -1, 0, z])/(z*(1 + z)) + 
      ((Lb*nc^2*(-1 - z + z^2)^2)/((-1 + z)*(1 + z)) + 
        (nc^2*(25 - 11*z + 44*z^2))/24 + 
        nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
          (-9 + 13*nc^2 - 3*z + 7*nc^2*z)/(48*nc)))*H[0, 0, 0, 0, z] + 
      (4*Lb*nc^2*(-1 - z^2 + z^4)*H[0, 0, 1, 0, z])/((-1 + z)*z*(1 + z)) + 
      (2*Lb*nc^2*(-1 - z^2 + z^4)*H[0, 1, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
      (2*Lb*nc^2*(1 + z + z^2)^2*H[0, 1, 1, 0, z])/(z*(1 + z)) + 
      (Lb*nc^2*(1 - z + z^2)^2*H[0, 1, 1, 1, z])/((-1 + z)*z) + 
      ((Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (nc^2*(-1 + z)*(11 - z + 11*z^2))/(6*z))*H[1, 0, 0, 0, z] + 
      (Lb*nc^2*(1 - z + z^2)^2*H[1, 0, 1, 1, z])/((-1 + z)*z) + 
      (-((Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z)) + 
        (nc^2*(-1 + z)*(11 - z + 11*z^2))/(3*z))*H[1, 1, 0, 0, z] + 
      (2*Lb*nc^2*(1 - z + z^2)^2*H[1, 1, 0, 1, z])/((-1 + z)*z) + 
      ((2*Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (2*nc^2*(-1 + z)*(11 - z + 11*z^2))/(3*z))*H[1, 1, 1, 0, z] + 
      (4*nc^2*(1 + z + z^2)^2*H[-1, -1, -1, -1, 0, z])/(z*(1 + z)) - 
      (2*nc^2*(1 + z + z^2)^2*H[-1, -1, -1, 0, 0, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*H[-1, -1, 0, -1, 0, z])/(z*(1 + z)) + 
      (nc^2*(1 + z + z^2)^2*H[-1, -1, 0, 0, 0, z])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*H[-1, -1, 0, 1, 0, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*H[-1, 0, -1, -1, 0, z])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*H[-1, 0, -1, 0, 0, z])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*H[-1, 0, 0, -1, 0, z])/(z*(1 + z)) - 
      (nc^2*(1 + z + z^2)^2*H[-1, 0, 0, 0, 0, z])/(2*z*(1 + z)) - 
      (2*nc^2*(1 + z + z^2)^2*H[-1, 0, 0, 1, 0, z])/(z*(1 + z)) - 
      (nc^2*(1 + z + z^2)^2*H[-1, 0, 1, 0, 0, z])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*H[-1, 0, 1, 1, 0, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*H[0, -1, -1, -1, 0, z])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*H[0, -1, -1, 0, 0, z])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*H[0, -1, 0, -1, 0, z])/(z*(1 + z)) - 
      (nc^2*(1 + z + z^2)^2*H[0, -1, 0, 0, 0, z])/(z*(1 + z)) - 
      (2*nc^2*(1 + z + z^2)^2*H[0, -1, 0, 1, 0, z])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*H[0, 0, -1, -1, 0, z])/(z*(1 + z)) - 
      (2*nc^2*(1 + z + z^2)^2*H[0, 0, -1, 0, 0, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*H[0, 0, 0, -1, 0, z])/(z*(1 + z)) + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + (nc^2*(-1 - z + z^2)^2)/
         (2*(-1 + z)*(1 + z)))*H[0, 0, 0, 0, 0, z] + 
      (4*nc^2*(-1 - z^2 + z^4)*H[0, 0, 0, 1, 0, z])/((-1 + z)*z*(1 + z)) + 
      (2*nc^2*(-1 - z^2 + z^4)*H[0, 0, 1, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
      (2*nc^2*(1 + z + z^2)^2*H[0, 0, 1, 1, 0, z])/(z*(1 + z)) + 
      (nc^2*(-1 - z^2 + z^4)*H[0, 1, 0, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
      (nc^2*(1 + z + z^2)^2*H[0, 1, 1, 0, 0, z])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*H[0, 1, 1, 1, 0, z])/(z*(1 + z)) - 
      (nc^2*(1 - z + z^2)^2*H[0, 1, 1, 1, 1, z])/(2*(-1 + z)*z) + 
      (nc^2*(1 - z + z^2)^2*H[1, 0, 0, 0, 0, z])/(2*(-1 + z)*z) - 
      (nc^2*(1 - z + z^2)^2*H[1, 0, 1, 1, 1, z])/(2*(-1 + z)*z) - 
      (nc^2*(1 - z + z^2)^2*H[1, 1, 0, 0, 0, z])/(2*(-1 + z)*z) - 
      (nc^2*(1 - z + z^2)^2*H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
      (nc^2*(1 - z + z^2)^2*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) - 
      (2*nc^2*(1 - z + z^2)^2*H[1, 1, 1, 0, 1, z])/((-1 + z)*z) - 
      (2*nc^2*(1 - z + z^2)^2*H[1, 1, 1, 1, 0, z])/((-1 + z)*z) + 
      PlusD[1 - z, 1]*((2*Lb^4*nc^2)/3 + (Lb^2*nc^2*Pi^2)/3 + 
        (7*nc^2*Pi^4)/360 + (4*Lb*nc^2*Zeta[3])/3) + 
      H[-1, -1, z]*(-(Lb*nc^2*Pi^2*(1 + z + z^2)^2)/(3*z*(1 + z)) - 
        (nc^2*(1 + z + z^2)^2*Zeta[3])/(z*(1 + z))) + 
      H[-1, 0, z]*((-2*Lb^3*nc^2*(1 + z + z^2)^2)/(3*z*(1 + z)) - 
        (Lb*nc^2*Pi^2*(1 + z + z^2)^2)/(6*z*(1 + z)) - 
        (nc^2*(1 + z + z^2)^2*Zeta[3])/(3*z*(1 + z))) + 
      H[0, -1, z]*((Lb*nc^2*Pi^2*(1 + z + z^2)^2)/(3*z*(1 + z)) + 
        (nc^2*(1 + z + z^2)^2*Zeta[3])/(z*(1 + z))) + 
      H[-1, z]*((Lb^2*nc^2*Pi^2*(1 + z + z^2)^2)/(6*z*(1 + z)) + 
        (7*nc^2*Pi^4*(1 + z + z^2)^2)/(180*z*(1 + z)) + 
        (Lb*nc^2*(1 + z + z^2)^2*Zeta[3])/(z*(1 + z))) + 
      H[0, 1, z]*((2*Lb^3*nc^2*(1 - z + z^2)^2)/(3*(-1 + z)*z) - 
        (Lb*nc^2*Pi^2*(-3 - z - 3*z^2 + z^3 + 3*z^4 + z^5))/
         (6*(-1 + z)*z*(1 + z)) - (2*nc^2*(-2 - z - 2*z^2 + z^3 + 2*z^4 + 
           z^5)*Zeta[3])/(3*(-1 + z)*z*(1 + z))) + 
      nf*(-(Lb^4*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
            8*nc^2*z^3))/(72*nc*z) - (Lb^3*(-3 - 20*nc^2 + 27*z + 2*nc^2*z - 
           27*z^2 + 8*nc^2*z^2 + 3*z^3 + 20*nc^2*z^3))/(54*nc*z) - 
        (Lb^2*(-36 - 448*nc^2 + 12*Pi^2 - 24*nc^2*Pi^2 + 864*z - 200*nc^2*z + 
           9*Pi^2*z + 15*nc^2*Pi^2*z - 864*z^2 + 424*nc^2*z^2 - 9*Pi^2*z^2 - 
           3*nc^2*Pi^2*z^2 + 36*z^3 + 520*nc^2*z^3 - 12*Pi^2*z^3 + 
           24*nc^2*Pi^2*z^3))/(432*nc*z) - 
        (Lb*(-54 - 1312*nc^2 - 9*Pi^2 - 60*nc^2*Pi^2 + 2754*z - 740*nc^2*z + 
           81*Pi^2*z + 6*nc^2*Pi^2*z - 2754*z^2 + 1396*nc^2*z^2 - 
           81*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 + 54*z^3 + 1816*nc^2*z^3 + 
           9*Pi^2*z^3 + 60*nc^2*Pi^2*z^3 + 72*Zeta[3] - 144*nc^2*Zeta[3] + 
           54*z*Zeta[3] + 90*nc^2*z*Zeta[3] - 54*z^2*Zeta[3] - 
           18*nc^2*z^2*Zeta[3] - 72*z^3*Zeta[3] + 144*nc^2*z^3*Zeta[3]))/
         (648*nc*z) - (-6480 - 312320*nc^2 - 1080*Pi^2 - 13440*nc^2*Pi^2 + 
          252*Pi^4 - 504*nc^2*Pi^4 + 680400*z - 169360*nc^2*z + 
          25920*Pi^2*z - 6000*nc^2*Pi^2*z + 189*Pi^4*z + 315*nc^2*Pi^4*z - 
          680400*z^2 + 325520*nc^2*z^2 - 25920*Pi^2*z^2 + 
          12720*nc^2*Pi^2*z^2 - 189*Pi^4*z^2 - 63*nc^2*Pi^4*z^2 + 6480*z^3 + 
          495200*nc^2*z^3 + 1080*Pi^2*z^3 + 15600*nc^2*Pi^2*z^3 - 
          252*Pi^4*z^3 + 504*nc^2*Pi^4*z^3 - 4320*Zeta[3] - 
          28800*nc^2*Zeta[3] + 38880*z*Zeta[3] + 2880*nc^2*z*Zeta[3] - 
          38880*z^2*Zeta[3] + 11520*nc^2*z^2*Zeta[3] + 4320*z^3*Zeta[3] + 
          28800*nc^2*z^3*Zeta[3])/(155520*nc*z)) + 
      H[1, 0, z]*((2*Lb^3*nc^2*(1 - z + z^2)^2)/(3*(-1 + z)*z) - 
        (Lb^2*nc^2*(-1 + z)*(11 - z + 11*z^2))/(3*z) + 
        (Lb*nc^2*(134 + 3*Pi^2 - 302*z - 6*Pi^2*z + 336*z^2 + 9*Pi^2*z^2 - 
           302*z^3 - 6*Pi^2*z^3 + 134*z^4 + 3*Pi^2*z^4))/(18*(-1 + z)*z) - 
        (nc^2*(844 + 33*Pi^2 - 1972*z - 69*Pi^2*z + 2256*z^2 + 72*Pi^2*z^2 - 
           1972*z^3 - 69*Pi^2*z^3 + 844*z^4 + 33*Pi^2*z^4 - 36*Zeta[3] + 
           72*z*Zeta[3] - 108*z^2*Zeta[3] + 72*z^3*Zeta[3] - 36*z^4*Zeta[3]))/
         (108*(-1 + z)*z)) + H[1, 1, z]*((Lb*nc^2*z)/12 + 
        nf*(-(Lb*nc*z)/12 - (nc*(3 - 3*z + 7*z^2))/(36*z)) - 
        (nc^2*(6 + 88*Pi^2 - 12*z - 184*Pi^2*z + 17*z^2 + 192*Pi^2*z^2 - 
           11*z^3 - 184*Pi^2*z^3 + 88*Pi^2*z^4 + 144*Zeta[3] - 
           288*z*Zeta[3] + 432*z^2*Zeta[3] - 288*z^3*Zeta[3] + 
           144*z^4*Zeta[3]))/(72*(-1 + z)*z)) + 
      H[1, z]*((2*Lb^4*nc^2*(-1 + 2*z - z^2 + z^3))/(3*z) + 
        (Lb^2*nc^2*(-4*Pi^2 + 8*Pi^2*z - z^2 - 4*Pi^2*z^2 + 4*Pi^2*z^3))/
         (12*z) + nf*((Lb^2*nc*z)/12 + (Lb*nc*(3 - 3*z + 7*z^2))/(18*z) + 
          (nc*(168 - 168*z + 254*z^2 + 3*Pi^2*z^2))/(432*z)) + 
        (Lb*nc^2*(6 + 44*Pi^2 - 12*z - 92*Pi^2*z + 17*z^2 + 96*Pi^2*z^2 - 
           11*z^3 - 92*Pi^2*z^3 + 44*Pi^2*z^4 + 120*Zeta[3] - 288*z*Zeta[3] + 
           360*z^2*Zeta[3] - 240*z^3*Zeta[3] + 120*z^4*Zeta[3]))/
         (36*(-1 + z)*z) + (nc^2*(660 - 2680*Pi^2 + 72*Pi^4 - 1320*z + 
           6040*Pi^2*z - 186*Pi^4*z + 1510*z^2 - 6705*Pi^2*z^2 + 
           216*Pi^4*z^2 - 850*z^3 + 6025*Pi^2*z^3 - 144*Pi^4*z^3 - 
           2680*Pi^2*z^4 + 72*Pi^4*z^4 + 7920*Zeta[3] - 16560*z*Zeta[3] + 
           17280*z^2*Zeta[3] - 16560*z^3*Zeta[3] + 7920*z^4*Zeta[3]))/
         (2160*(-1 + z)*z)) + Lb^2*((Lomega*nc^2*Pi^2*(-1 + 2*z - z^2 + z^3))/
         (3*z) - (Ls*nc^2*Pi^2*(-1 + 2*z - z^2 + z^3))/(3*z) + 
        (nc^2*(3160 + 33*Pi^2 - 3704*z - 30*Pi^2*z - 120*z^2 - 36*Pi^2*z^2 + 
           364*z^3 - 3*Pi^2*z^3 - 3040*z^4 + 3*Pi^2*z^4 + 3340*z^5 + 
           33*Pi^2*z^5 - 1440*Zeta[3] + 2556*z*Zeta[3] - 540*z^2*Zeta[3] - 
           1656*z^3*Zeta[3] + 1440*z^4*Zeta[3] - 1656*z^5*Zeta[3]))/
         (216*(-1 + z)*z*(1 + z))) + 
      Lb*((4*Lomega*nc^2*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(3*z) - 
        (4*Ls*nc^2*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(3*z) - 
        (nc^2*(-5760 - 8040*Pi^2 + 864*Pi^4 - 12410*z + 10455*Pi^2*z - 
           2178*Pi^4*z + 78250*z^2 - 405*Pi^2*z^2 + 54*Pi^4*z^2 + 10610*z^3 - 
           2415*Pi^2*z^3 + 1368*Pi^4*z^3 - 72490*z^4 + 8445*Pi^2*z^4 - 
           864*Pi^4*z^4 + 1800*z^5 - 8040*Pi^2*z^5 + 1368*Pi^4*z^5 + 
           3960*Zeta[3] - 5040*z*Zeta[3] + 5040*z^2*Zeta[3] + 
           1080*z^3*Zeta[3] - 9000*z^4*Zeta[3] + 3960*z^5*Zeta[3]))/
         (6480*(-1 + z)*z*(1 + z))) + H[0, 0, z]*
       ((2*Lb^3*nc^2*(-1 - z + z^2)^2)/(3*(-1 + z)*(1 + z)) + 
        (Lb^2*nc^2*(25 - 11*z + 44*z^2))/12 + 
        (Lb*nc^2*(701 + 12*Pi^2 + 149*z + 24*Pi^2*z - 165*z^2 - 12*Pi^2*z^2 - 
           149*z^3 - 24*Pi^2*z^3 - 536*z^4 + 12*Pi^2*z^4))/
         (72*(-1 + z)*(1 + z)) + (nc^2*(-1436 - 75*Pi^2 + 1948*z + 
           33*Pi^2*z - 1958*z^2 - 57*Pi^2*z^2 - 1966*z^3 - 33*Pi^2*z^3 + 
           3376*z^4 + 132*Pi^2*z^4 + 144*Zeta[3] + 288*z*Zeta[3] - 
           144*z^2*Zeta[3] - 288*z^3*Zeta[3] + 144*z^4*Zeta[3]))/
         (432*(-1 + z)*(1 + z)) + nf*((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/
           (6*nc) + (Lb^2*(-9 + 13*nc^2 - 3*z + 7*nc^2*z))/(24*nc) + 
          (Lb*(-54 + 80*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 54*z + 74*nc^2*z - 
             3*Pi^2*z + 3*nc^2*Pi^2*z))/(72*nc) + 
          (864 - 1112*nc^2 + 27*Pi^2 - 39*nc^2*Pi^2 - 216*z + 132*nc^2*z - 
            18*Pi^2*z + 18*nc^2*Pi^2*z - 648*z^2 + 1016*nc^2*z^2 - 
            9*Pi^2*z^2 + 21*nc^2*Pi^2*z^2 + 72*Zeta[3] - 72*nc^2*Zeta[3] - 
            72*z^2*Zeta[3] + 72*nc^2*z^2*Zeta[3])/(864*nc*(-1 + z)))) + 
      H[0, z]*((Lb^3*nc^2*(25 - 11*z + 44*z^2))/18 + 
        (Lb^4*nc^2*(1 + 3*z^2 - 4*z^3 + z^4))/(3*(-1 + z)*z) + 
        (Lb^2*nc^2*(12*Pi^2 + 701*z - 552*z^2 + 36*Pi^2*z^2 + 387*z^3 - 
           48*Pi^2*z^3 - 536*z^4 + 12*Pi^2*z^4))/(72*(-1 + z)*z) + 
        (Lb*nc^2*(-1436*z - 75*Pi^2*z + 3384*z^2 + 108*Pi^2*z^2 - 5342*z^3 - 
           165*Pi^2*z^3 + 3376*z^4 + 132*Pi^2*z^4 + 144*Zeta[3] + 
           432*z^2*Zeta[3] - 576*z^3*Zeta[3] + 144*z^4*Zeta[3]))/
         (216*(-1 + z)*z) + (nc^2*(126*Pi^4 + 270050*z + 10515*Pi^2*z - 
           269940*z^2 - 8280*Pi^2*z^2 + 378*Pi^4*z^2 + 203670*z^3 + 
           5805*Pi^2*z^3 - 504*Pi^4*z^3 - 205760*z^4 - 8040*Pi^2*z^4 + 
           126*Pi^4*z^4 - 9000*z*Zeta[3] + 12960*z^2*Zeta[3] - 
           19800*z^3*Zeta[3] + 15840*z^4*Zeta[3]))/(12960*(-1 + z)*z) + 
        nf*((Lb^4*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) + 
          (Lb^3*(-9 + 13*nc^2 - 3*z + 7*nc^2*z))/(36*nc) + 
          (Lb^2*(-54 + 80*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 54*z + 74*nc^2*z - 
             3*Pi^2*z + 3*nc^2*Pi^2*z))/(72*nc) + 
          (Lb*(864 - 1112*nc^2 + 27*Pi^2 - 39*nc^2*Pi^2 - 216*z + 
             132*nc^2*z - 18*Pi^2*z + 18*nc^2*Pi^2*z - 648*z^2 + 
             1016*nc^2*z^2 - 9*Pi^2*z^2 + 21*nc^2*Pi^2*z^2 + 72*Zeta[3] - 
             72*nc^2*Zeta[3] - 72*z^2*Zeta[3] + 72*nc^2*z^2*Zeta[3]))/
           (432*nc*(-1 + z)) + (55080 - 69760*nc^2 + 1620*Pi^2 - 
            2400*nc^2*Pi^2 + 63*Pi^4 - 63*nc^2*Pi^4 - 12960*z + 5880*nc^2*z + 
            180*nc^2*Pi^2*z - 42120*z^2 + 68920*nc^2*z^2 - 1620*Pi^2*z^2 + 
            2220*nc^2*Pi^2*z^2 - 63*Pi^4*z^2 + 63*nc^2*Pi^4*z^2 + 
            3240*Zeta[3] - 4680*nc^2*Zeta[3] - 2160*z*Zeta[3] + 
            2160*nc^2*z*Zeta[3] - 1080*z^2*Zeta[3] + 2520*nc^2*z^2*Zeta[3])/
           (25920*nc*(-1 + z)))) + PlusD[1 - z, 0]*((-4*Lb^5*nc^2)/15 + 
        Lb^4*((-11*nc^2)/36 - (2*Lomega*nc^2)/3 + (2*Ls*nc^2)/3) - 
        (7*Lomega*nc^2*Pi^4)/360 + (7*Ls*nc^2*Pi^4)/360 + 
        (Lb^3*nc^2*(-67 + 3*Pi^2))/54 + Lb^2*(-(Lomega*nc^2*Pi^2)/3 + 
          (Ls*nc^2*Pi^2)/3 - (nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/216) + 
        Lb*((nc^2*(-4856 - 201*Pi^2 + 81*Pi^4 - 396*Zeta[3]))/648 - 
          (4*Lomega*nc^2*Zeta[3])/3 + (4*Ls*nc^2*Zeta[3])/3) + 
        nf*((5*Lb^3*nc)/27 + (Lb^4*nc)/18 + (Lb^2*nc*(56 + 3*Pi^2))/108 + 
          (Lb*nc*(328 + 15*Pi^2 + 36*Zeta[3]))/324 + 
          (nc*(39040 + 1680*Pi^2 + 63*Pi^4 + 3600*Zeta[3]))/38880) - 
        (nc^2*(583040 + 24240*Pi^2 + 693*Pi^4 + 48240*Zeta[3] - 
           37800*Pi^2*Zeta[3] - 649296*Zeta[5]))/77760) - 
      (nc^2*(-2309120 + 6480*Pi^2 + 7623*Pi^4 + 2933680*z - 24240*Pi^2*z - 
         8442*Pi^4*z - 139440*z^2 + 37680*Pi^2*z^2 + 1512*Pi^4*z^2 - 
         465440*z^3 + 23160*Pi^2*z^3 + 819*Pi^4*z^3 + 2448560*z^4 - 
         44160*Pi^2*z^4 - 9135*Pi^4*z^4 - 2468240*z^5 + 1080*Pi^2*z^5 + 
         7623*Pi^4*z^5 - 289440*Zeta[3] + 38880*Pi^2*Zeta[3] + 
         371880*z*Zeta[3] - 100440*Pi^2*z*Zeta[3] - 34200*z^2*Zeta[3] + 
         1080*Pi^2*z^2*Zeta[3] - 82440*z^3*Zeta[3] + 62640*Pi^2*z^3*Zeta[3] + 
         323640*z^4*Zeta[3] - 38880*Pi^2*z^4*Zeta[3] - 289440*z^5*Zeta[3] + 
         62640*Pi^2*z^5*Zeta[3] + 1135296*Zeta[5] - 1901232*z*Zeta[5] + 
         486000*z^2*Zeta[5] + 1251936*z^3*Zeta[5] - 1135296*z^4*Zeta[5] + 
         1251936*z^5*Zeta[5]))/(77760*(-1 + z)*z*(1 + z)) + 
      delta[1 - z]*((2*Lb^6*nc^2)/45 + Lb^5*((11*nc^2)/180 + 
          (4*Lomega*nc^2)/15 - (4*Ls*nc^2)/15) + (7*Lomega^2*nc^2*Pi^4)/720 + 
        (7*Ls^2*nc^2*Pi^4)/720 + Lb^4*((11*Lomega*nc^2)/36 + 
          (Lomega^2*nc^2)/3 + (Ls^2*nc^2)/3 + Ls*((-11*nc^2)/36 - 
            (2*Lomega*nc^2)/3) - (nc^2*(-67 + 27*Pi^2))/216) + 
        Lb^3*(-(Lomega*nc^2*(-67 + 3*Pi^2))/54 + (Ls*nc^2*(-67 + 3*Pi^2))/
           54 - (nc^2*(-808 + 99*Pi^2 + 1332*Zeta[3]))/648) + 
        Lb^2*((Lomega^2*nc^2*Pi^2)/6 + (Ls^2*nc^2*Pi^2)/6 + 
          Ls*(-(Lomega*nc^2*Pi^2)/3 - (nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/
             216) + (Lomega*nc^2*(808 + 33*Pi^2 - 900*Zeta[3]))/216 - 
          (nc^2*(-24280 + 3015*Pi^2 + 288*Pi^4 + 21780*Zeta[3]))/6480) + 
        Ls*((-7*Lomega*nc^2*Pi^4)/360 - (nc^2*(583040 + 24240*Pi^2 + 
             693*Pi^4 + 48240*Zeta[3] - 37800*Pi^2*Zeta[3] - 649296*Zeta[5]))/
           77760) + (nc^2*(24492160 - 3059280*Pi^2 - 409437*Pi^4 + 
           45819*Pi^6 - 22397760*Zeta[3] - 1247400*Pi^2*Zeta[3] + 
           13834800*Zeta[3]^2 - 23650704*Zeta[5]))/3265920 + 
        (Lomega*nc^2*(583040 + 24240*Pi^2 + 693*Pi^4 + 48240*Zeta[3] - 
           37800*Pi^2*Zeta[3] - 649296*Zeta[5]))/77760 + 
        Lb*(-(Lomega*nc^2*(-4856 - 201*Pi^2 + 81*Pi^4 - 396*Zeta[3]))/648 + 
          (2*Lomega^2*nc^2*Zeta[3])/3 + (2*Ls^2*nc^2*Zeta[3])/3 + 
          Ls*((nc^2*(-4856 - 201*Pi^2 + 81*Pi^4 - 396*Zeta[3]))/648 - 
            (4*Lomega*nc^2*Zeta[3])/3) - (nc^2*(-583040 + 72720*Pi^2 + 
             9603*Pi^4 + 530640*Zeta[3] - 29160*Pi^2*Zeta[3] + 
             143856*Zeta[5]))/77760) + nf*(-(Lb^5*nc)/90 + 
          Lb^4*((-5*nc)/108 - (Lomega*nc)/18 + (Ls*nc)/18) + 
          Lb^3*((-5*Lomega*nc)/27 + (5*Ls*nc)/27 + (nc*(-56 + 9*Pi^2))/324) - 
          (Lomega*nc*(39040 + 1680*Pi^2 + 63*Pi^4 + 3600*Zeta[3]))/38880 + 
          (Ls*nc*(39040 + 1680*Pi^2 + 63*Pi^4 + 3600*Zeta[3]))/38880 + 
          Lb^2*(-(Lomega*nc*(56 + 3*Pi^2))/108 + (Ls*nc*(56 + 3*Pi^2))/108 + 
            (nc*(-328 + 45*Pi^2 + 396*Zeta[3]))/648) + 
          Lb*(-(Lomega*nc*(328 + 15*Pi^2 + 36*Zeta[3]))/324 + 
            (Ls*nc*(328 + 15*Pi^2 + 36*Zeta[3]))/324 + 
            (nc*(-39040 + 5040*Pi^2 + 873*Pi^4 + 39600*Zeta[3]))/38880) + 
          (nc*(-233600 + 29520*Pi^2 + 4365*Pi^4 + 221760*Zeta[3] + 
             16200*Pi^2*Zeta[3] + 307152*Zeta[5]))/233280)))
 
IIPT[g, q, 0] = 0
 
IIPT[g, q, 1] = ((-1 + nc)*(1 + nc)*z)/(4*nc) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*ep*nc*z) - 
    (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*nc*z) + 
    ep*((Lb*(-1 + nc)*(1 + nc)*z)/(4*nc) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(8*nc*z) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/(48*nc*z)) + 
    ep^2*((Lb^2*(-1 + nc)*(1 + nc)*z)/(8*nc) - 
      (Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(24*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/(48*nc*z) + 
      ((-1 + nc)*(1 + nc)*(Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 
         4*z^2*Zeta[3]))/(48*nc*z)) + 
    ep^3*((Lb^3*(-1 + nc)*(1 + nc)*z)/(24*nc) - 
      (Lb^4*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(96*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/(96*nc*z) - 
      ((-1 + nc)*(1 + nc)*(6*Pi^4 - 6*Pi^4*z + 3*Pi^4*z^2 - 160*z^2*Zeta[3]))/
       (1920*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(Pi^2*z^2 - 8*Zeta[3] + 
         8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z)) + 
    ep^4*((Lb^4*(-1 + nc)*(1 + nc)*z)/(96*nc) - 
      (Lb^5*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(480*nc*z) - 
      (Lb^3*(-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/(288*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(6*Pi^4 - 6*Pi^4*z + 3*Pi^4*z^2 - 
         160*z^2*Zeta[3]))/(1920*nc*z) + (Lb^2*(-1 + nc)*(1 + nc)*
        (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(96*nc*z) + 
      ((-1 + nc)*(1 + nc)*(9*Pi^4*z^2 - 80*Pi^2*Zeta[3] + 80*Pi^2*z*Zeta[3] - 
         40*Pi^2*z^2*Zeta[3] - 576*Zeta[5] + 576*z*Zeta[5] - 
         288*z^2*Zeta[5]))/(5760*nc*z))
 
IIPT[g, q, 2] = -((-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*ep^3*z) - 
    (Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(3*z) - 
    (Lomega*(-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/(24*z) + 
    (Ls*(-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/(24*z) + 
    nf*((Lb*(-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(18*nc*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z) + 
      ((-1 + nc)*(1 + nc)*(112 + 6*Pi^2 - 112*z - 6*Pi^2*z + 26*z^2 + 
         3*Pi^2*z^2))/(432*nc*z)) + 
    Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(2*z) + 
      (Ls*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(2*z) + 
      ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
         13*nc^2*z^2 + 16*nc^2*z^3))/(96*nc^2*z)) + 
    Lb*((Lomega*(-1 + nc)*(1 + nc)*z)/2 - (Ls*(-1 + nc)*(1 + nc)*z)/2 - 
      ((-1 + nc)*(1 + nc)*(36*nc^2 + 9*z + 67*nc^2*z + 24*nc^2*Pi^2*z + 
         45*z^2 - 161*nc^2*z^2 + 176*nc^2*z^3))/(288*nc^2*z)) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[-1, z])/(48*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 9*nc^2*z^2))/
       (16*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 
         51*nc^2*z + 32*nc^2*z^2))/(96*nc^2) - 
      ((-1 + nc)*(1 + nc)*(24*nc^2*Pi^2 - 135*z + 1131*nc^2*z + 6*Pi^2*z + 
         18*nc^2*Pi^2*z + 45*z^2 - 69*nc^2*z^2 - 3*Pi^2*z^2 + 
         27*nc^2*Pi^2*z^2 + 352*nc^2*z^3))/(576*nc^2*z))*H[0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/(8*nc^2*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
         31*nc^2*z^2))/(48*nc^2*z) - ((-1 + nc)*(1 + nc)*
        (-144 - 160*nc^2 - 6*Pi^2 + 18*nc^2*Pi^2 + 144*z + 160*nc^2*z + 
         6*Pi^2*z - 18*nc^2*Pi^2*z - 45*z^2 - 41*nc^2*z^2 - 3*Pi^2*z^2 + 
         9*nc^2*Pi^2*z^2))/(288*nc^2*z) + 
      nf*(-((-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(36*nc*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z)))*H[1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(2*z) - 
      (Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) + 
      (Ls*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
         13*nc^2*z^2 + 16*nc^2*z^3))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 9*nc^2*z^2)*
        H[0, z])/(32*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*
        (2 - 2*z + z^2)*H[1, z])/(16*nc^2*z))/ep^2 + 
    (((-1 + nc)*(1 + nc)*z)/8 - (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/
       (4*z))*H[-1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 32*nc^2*z^2))/
       (192*nc^2))*H[0, 0, z] + (((-1 + nc)*(1 + nc)*z)/8 - 
      (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z))*H[0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) - 
      ((-1 + nc)*(1 + nc)*(-22 + 24*z - 9*z^2 + 4*z^3))/(24*z))*H[1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(8*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) - 
      ((-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
         7*nc^2*z^2))/(96*nc^2*z))*H[1, 1, z] + 
    ((Lomega*(-1 + nc)*(1 + nc)*z)/4 - (Ls*(-1 + nc)*(1 + nc)*z)/4 - 
      (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(2*z) - 
      ((-1 + nc)*(1 + nc)*(36*nc^2 + 9*z + 67*nc^2*z + 24*nc^2*Pi^2*z + 
         45*z^2 - 161*nc^2*z^2 + 176*nc^2*z^3))/(576*nc^2*z) + 
      nf*(((-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(36*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(2*z) + 
        (Ls*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(2*z) + 
        ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
           13*nc^2*z^2 + 16*nc^2*z^3))/(96*nc^2*z)) + 
      (-(Lb*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 9*nc^2*z^2))/
         (16*nc^2*z) + ((-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 51*nc^2*z + 
           32*nc^2*z^2))/(192*nc^2))*H[0, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/(8*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) + 
        ((-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
           31*nc^2*z^2))/(96*nc^2*z))*H[1, z] - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z)*H[0, 0, z])/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[0, 1, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2)*H[1, 1, z])/(16*nc^2*z))/
     ep + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, 0, z])/(4*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 0, z])/(8*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, 0, z])/(4*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z)*H[0, 0, 0, z])/
     (32*nc^2) + ((-1 + nc)*(1 + nc)*(2 + z^2)*H[0, 1, 0, z])/(4*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[0, 1, 1, z])/(8*z) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 0, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 1, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 0, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2)*H[1, 1, 1, z])/
     (16*nc^2*z) - ((-1 + nc)*(1 + nc)*(12640*nc^2 + 108*nc^2*Pi^2 + 540*z - 
       13196*nc^2*z + 36*Pi^2*z - 12*nc^2*Pi^2*z - 54*z^2 + 4342*nc^2*z^2 - 
       9*Pi^2*z^2 - 39*nc^2*Pi^2*z^2 - 2432*nc^2*z^3 + 48*nc^2*Pi^2*z^3 - 
       5760*nc^2*Zeta[3] + 6624*nc^2*z*Zeta[3] - 2880*nc^2*z^2*Zeta[3]))/
     (3456*nc^2*z) + ep*(-(Lb^4*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(6*z) + 
      Lb^3*(-(Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(3*z) + 
        (Ls*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(3*z) + 
        ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
           13*nc^2*z^2 + 16*nc^2*z^3))/(144*nc^2*z)) + 
      Lb^2*((Lomega*(-1 + nc)*(1 + nc)*z)/2 - (Ls*(-1 + nc)*(1 + nc)*z)/2 - 
        ((-1 + nc)*(1 + nc)*(36*nc^2 + 9*z + 67*nc^2*z + 24*nc^2*Pi^2*z + 
           45*z^2 - 161*nc^2*z^2 + 176*nc^2*z^3))/(288*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[-1, -1, z])/(24*z) + 
      ((Lb*(-1 + nc)*(1 + nc)*z)/4 - (Lb^2*(-1 + nc)*(1 + nc)*
          (2 + 2*z + z^2))/(4*z) - ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/
         (48*z))*H[-1, 0, z] + ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
        H[0, -1, z])/(24*z) + 
      (-(Lb^2*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(16*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 
           32*nc^2*z^2))/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-135 + 1131*nc^2 + 
           6*Pi^2 + 18*nc^2*Pi^2 + 45*z - 69*nc^2*z - 3*Pi^2*z + 
           15*nc^2*Pi^2*z + 352*nc^2*z^2))/(576*nc^2))*H[0, 0, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*z)/4 - (Lb^2*(-1 + nc)*(1 + nc)*
          (2 - 2*z + z^2))/(4*z) - ((-1 + nc)*(1 + nc)*Pi^2*
          (6 + 2*z + 3*z^2))/(48*z))*H[0, 1, z] + 
      (-(Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) - 
        ((-1 + nc)*(1 + nc)*(268 + 6*Pi^2 - 336*z - 6*Pi^2*z + 156*z^2 + 
           3*Pi^2*z^2 - 88*z^3))/(144*z) - (Lb*(-1 + nc)*(1 + nc)*
          (-22 + 24*z - 9*z^2 + 4*z^3))/(12*z))*H[1, 0, z] + 
      (-(Lb^2*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(8*nc^2*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
           7*nc^2*z^2))/(48*nc^2*z) - ((-1 + nc)*(1 + nc)*
          (144 + 160*nc^2 + 6*Pi^2 + 6*nc^2*Pi^2 - 144*z - 160*nc^2*z - 
           6*Pi^2*z - 6*nc^2*Pi^2*z + 45*z^2 + 41*nc^2*z^2 + 3*Pi^2*z^2 + 
           3*nc^2*Pi^2*z^2))/(288*nc^2*z) + 
        nf*(((-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(36*nc*z) + 
          (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z)))*H[1, 1, z] + 
      (-((-1 + nc)*(1 + nc)*z)/4 + (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/
         (2*z))*H[-1, -1, 0, z] + (((-1 + nc)*(1 + nc)*z)/8 - 
        (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(4*z))*H[-1, 0, 0, z] + 
      (((-1 + nc)*(1 + nc)*z)/4 - (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/
         (2*z))*H[0, -1, 0, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 32*nc^2*z^2))/
         (192*nc^2))*H[0, 0, 0, z] + (-((-1 + nc)*(1 + nc)*z)/4 + 
        (Lb*(-1 + nc)*(1 + nc)*(2 + z^2))/(2*z))*H[0, 1, 0, z] + 
      (-((-1 + nc)*(1 + nc)*z)/8 + (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/
         (4*z))*H[0, 1, 1, z] + (-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/
         (4*z) - ((-1 + nc)*(1 + nc)*(-22 + 24*z - 9*z^2 + 4*z^3))/(24*z))*
       H[1, 0, 0, z] + (-((-1 + nc)*(1 + nc)*z)/8 + 
        (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z))*H[1, 0, 1, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) + 
        ((-1 + nc)*(1 + nc)*(-44 + 48*z - 15*z^2 + 8*z^3))/(24*z))*
       H[1, 1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/
         (8*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) + 
        ((-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
           7*nc^2*z^2))/(96*nc^2*z))*H[1, 1, 1, z] - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, -1, 0, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, 0, 0, z])/(4*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, -1, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 0, 0, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 1, 0, z])/(4*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, -1, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, 0, 0, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, 0, -1, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z)*H[0, 0, 0, 0, z])/
       (32*nc^2) + ((-1 + nc)*(1 + nc)*(2 + z^2)*H[0, 0, 1, 0, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 + z^2)*H[0, 1, 0, 0, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, 1, 1, 0, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[0, 1, 1, 1, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 1, 1, z])/(8*z) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 0, 1, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2)*H[1, 1, 1, 1, z])/
       (16*nc^2*z) + (Lomega*(-1 + nc)*(1 + nc)*(Pi^2*z^2 - 8*Zeta[3] + 
         8*z*Zeta[3] - 4*z^2*Zeta[3]))/(24*z) - 
      (Ls*(-1 + nc)*(1 + nc)*(Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 
         4*z^2*Zeta[3]))/(24*z) + ((-1 + nc)*(1 + nc)*
        (-11520*nc^2 - 16620*nc^2*Pi^2 + 1728*nc^2*Pi^4 - 15390*z - 
         80170*nc^2*z - 135*Pi^2*z + 19155*nc^2*Pi^2*z - 2736*nc^2*Pi^4*z + 
         810*z^2 + 127310*nc^2*z^2 - 675*Pi^2*z^2 - 6945*nc^2*Pi^2*z^2 + 
         864*nc^2*Pi^4*z^2 - 76160*nc^2*z^3 + 2640*nc^2*Pi^2*z^3 + 
         9360*nc^2*Zeta[3] - 2160*z*Zeta[3] - 16560*nc^2*z*Zeta[3] + 
         540*z^2*Zeta[3] - 36540*nc^2*z^2*Zeta[3] - 5760*nc^2*z^3*Zeta[3]))/
       (51840*nc^2*z) + H[-1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*
          (2 + 2*z + z^2))/(24*z) - ((-1 + nc)*(1 + nc)*
          (Pi^2*z^2 - 12*Zeta[3] - 12*z*Zeta[3] - 6*z^2*Zeta[3]))/(48*z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(18*nc*z) + 
        (Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(18*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(112 + 6*Pi^2 - 112*z - 6*Pi^2*z + 26*z^2 + 
           3*Pi^2*z^2))/(216*nc*z) + ((-1 + nc)*(1 + nc)*
          (328 + 15*Pi^2 - 328*z - 15*Pi^2*z + 80*z^2 + 3*Pi^2*z^2 + 
           36*Zeta[3] - 36*z*Zeta[3] + 18*z^2*Zeta[3]))/(648*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/(12*z) + 
        (Ls*(-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/(12*z) - 
        ((-1 + nc)*(1 + nc)*(12640*nc^2 + 108*nc^2*Pi^2 + 540*z - 
           13196*nc^2*z + 36*Pi^2*z - 12*nc^2*Pi^2*z - 54*z^2 + 
           4342*nc^2*z^2 - 9*Pi^2*z^2 - 39*nc^2*Pi^2*z^2 - 2432*nc^2*z^3 + 
           48*nc^2*Pi^2*z^3 - 5760*nc^2*Zeta[3] + 6624*nc^2*z*Zeta[3] - 
           2880*nc^2*z^2*Zeta[3]))/(1728*nc^2*z)) + 
      H[0, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 
            9*nc^2*z^2))/(24*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*
          (12 + 132*nc^2 + 9*z + 51*nc^2*z + 32*nc^2*z^2))/(96*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(24*nc^2*Pi^2 - 135*z + 1131*nc^2*z + 
           6*Pi^2*z + 18*nc^2*Pi^2*z + 45*z^2 - 69*nc^2*z^2 - 3*Pi^2*z^2 + 
           27*nc^2*Pi^2*z^2 + 352*nc^2*z^3))/(288*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(1188*z + 9276*nc^2*z + 36*Pi^2*z + 
           396*nc^2*Pi^2*z + 54*z^2 - 3750*nc^2*z^2 + 27*Pi^2*z^2 + 
           153*nc^2*Pi^2*z^2 + 4864*nc^2*z^3 + 96*nc^2*Pi^2*z^3 - 
           576*nc^2*Zeta[3] - 144*z*Zeta[3] - 432*nc^2*z*Zeta[3] + 
           72*z^2*Zeta[3] - 648*nc^2*z^2*Zeta[3]))/(3456*nc^2*z)) + 
      H[1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/
         (12*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 
           26*nc^2*z + 3*z^2 + 31*nc^2*z^2))/(48*nc^2*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(-144 - 160*nc^2 - 6*Pi^2 + 18*nc^2*Pi^2 + 
           144*z + 160*nc^2*z + 6*Pi^2*z - 18*nc^2*Pi^2*z - 45*z^2 - 
           41*nc^2*z^2 - 3*Pi^2*z^2 + 9*nc^2*Pi^2*z^2))/(144*nc^2*z) + 
        nf*(-(Lb*(-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(18*nc*z) - 
          (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z) - 
          ((-1 + nc)*(1 + nc)*(112 + 6*Pi^2 - 112*z - 6*Pi^2*z + 26*z^2 + 
             3*Pi^2*z^2))/(432*nc*z)) + ((-1 + nc)*(1 + nc)*
          (1728 + 1936*nc^2 + 54*Pi^2 - 450*nc^2*Pi^2 - 1728*z - 
           1936*nc^2*z - 54*Pi^2*z + 498*nc^2*Pi^2*z + 432*z^2 + 
           488*nc^2*z^2 + 9*Pi^2*z^2 - 51*nc^2*Pi^2*z^2 + 96*nc^2*Pi^2*z^3 + 
           144*Zeta[3] - 1296*nc^2*Zeta[3] - 144*z*Zeta[3] + 
           1296*nc^2*z*Zeta[3] + 72*z^2*Zeta[3] - 648*nc^2*z^2*Zeta[3]))/
         (1728*nc^2*z))) + ep^2*(-(Lb^5*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/
       (15*z) + Lb^4*(-(Lomega*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(6*z) + 
        (Ls*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(6*z) + 
        ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
           13*nc^2*z^2 + 16*nc^2*z^3))/(288*nc^2*z)) + 
      Lb^3*((Lomega*(-1 + nc)*(1 + nc)*z)/3 - (Ls*(-1 + nc)*(1 + nc)*z)/3 - 
        ((-1 + nc)*(1 + nc)*(36*nc^2 + 9*z + 67*nc^2*z + 24*nc^2*Pi^2*z + 
           45*z^2 - 161*nc^2*z^2 + 176*nc^2*z^3))/(432*nc^2*z)) + 
      ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[-1, -1, -1, z])/(12*z) + 
      (-(Lb*(-1 + nc)*(1 + nc)*z)/2 + (Lb^2*(-1 + nc)*(1 + nc)*
          (2 + 2*z + z^2))/(2*z) + ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/
         (24*z))*H[-1, -1, 0, z] - ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
        H[-1, 0, -1, z])/(12*z) + ((Lb*(-1 + nc)*(1 + nc)*z)/4 - 
        (Lb^2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(4*z) - 
        ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(48*z))*H[-1, 0, 0, z] + 
      ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[-1, 0, 1, z])/(12*z) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[0, -1, -1, z])/(12*z) + 
      ((Lb*(-1 + nc)*(1 + nc)*z)/2 - (Lb^2*(-1 + nc)*(1 + nc)*
          (2 + 2*z + z^2))/(2*z) - ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/
         (24*z))*H[0, -1, 0, z] + ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
        H[0, 0, -1, z])/(12*z) + 
      (-(Lb^2*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(16*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 
           32*nc^2*z^2))/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-135 + 1131*nc^2 + 
           6*Pi^2 + 18*nc^2*Pi^2 + 45*z - 69*nc^2*z - 3*Pi^2*z + 
           15*nc^2*Pi^2*z + 352*nc^2*z^2))/(576*nc^2))*H[0, 0, 0, z] - 
      ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[0, 0, 1, z])/(12*z) + 
      (-(Lb*(-1 + nc)*(1 + nc)*z)/2 + (Lb^2*(-1 + nc)*(1 + nc)*(2 + z^2))/
         (2*z) + ((-1 + nc)*(1 + nc)*Pi^2*(2 + z^2))/(24*z))*H[0, 1, 0, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*z)/4 + (Lb^2*(-1 + nc)*(1 + nc)*
          (2 - 2*z + z^2))/(4*z) + ((-1 + nc)*(1 + nc)*Pi^2*
          (10 + 6*z + 5*z^2))/(48*z))*H[0, 1, 1, z] + 
      (-(Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) - 
        ((-1 + nc)*(1 + nc)*(268 + 6*Pi^2 - 336*z - 6*Pi^2*z + 156*z^2 + 
           3*Pi^2*z^2 - 88*z^3))/(144*z) - (Lb*(-1 + nc)*(1 + nc)*
          (-22 + 24*z - 9*z^2 + 4*z^3))/(12*z))*H[1, 0, 0, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*z)/4 + (Lb^2*(-1 + nc)*(1 + nc)*
          (2 - 2*z + z^2))/(4*z) + ((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2))/
         (48*z))*H[1, 0, 1, z] + ((Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/
         (4*z) + ((-1 + nc)*(1 + nc)*(536 + 6*Pi^2 - 672*z - 6*Pi^2*z + 
           312*z^2 + 3*Pi^2*z^2 - 176*z^3))/(144*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(-44 + 48*z - 15*z^2 + 8*z^3))/(12*z))*
       H[1, 1, 0, z] + ((Lb^2*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/
         (8*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 
           26*nc^2*z + 3*z^2 + 7*nc^2*z^2))/(48*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(144 + 160*nc^2 + 6*Pi^2 + 6*nc^2*Pi^2 - 144*z - 
           160*nc^2*z - 6*Pi^2*z - 6*nc^2*Pi^2*z + 45*z^2 + 41*nc^2*z^2 + 
           3*Pi^2*z^2 + 3*nc^2*Pi^2*z^2))/(288*nc^2*z) + 
        nf*(-((-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(36*nc*z) - 
          (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z)))*H[1, 1, 1, z] + 
      (((-1 + nc)*(1 + nc)*z)/2 - (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/z)*
       H[-1, -1, -1, 0, z] + (-((-1 + nc)*(1 + nc)*z)/4 + 
        (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(2*z))*H[-1, -1, 0, 0, z] + 
      (-((-1 + nc)*(1 + nc)*z)/2 + (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/z)*
       H[-1, 0, -1, 0, z] + (((-1 + nc)*(1 + nc)*z)/8 - 
        (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(4*z))*H[-1, 0, 0, 0, z] + 
      (((-1 + nc)*(1 + nc)*z)/4 - (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/
         (2*z))*H[-1, 0, 1, 0, z] + (-((-1 + nc)*(1 + nc)*z)/2 + 
        (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/z)*H[0, -1, -1, 0, z] + 
      (((-1 + nc)*(1 + nc)*z)/4 - (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/
         (2*z))*H[0, -1, 0, 0, z] + (((-1 + nc)*(1 + nc)*z)/2 - 
        (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/z)*H[0, 0, -1, 0, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 32*nc^2*z^2))/
         (192*nc^2))*H[0, 0, 0, 0, z] + (-((-1 + nc)*(1 + nc)*z)/2 + 
        (Lb*(-1 + nc)*(1 + nc)*(2 + z^2))/z)*H[0, 0, 1, 0, z] + 
      (-((-1 + nc)*(1 + nc)*z)/4 + (Lb*(-1 + nc)*(1 + nc)*(2 + z^2))/(2*z))*
       H[0, 1, 0, 0, z] + (((-1 + nc)*(1 + nc)*z)/4 - 
        (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(2*z))*H[0, 1, 1, 0, z] + 
      (((-1 + nc)*(1 + nc)*z)/8 - (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/
         (4*z))*H[0, 1, 1, 1, z] + (-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/
         (4*z) - ((-1 + nc)*(1 + nc)*(-22 + 24*z - 9*z^2 + 4*z^3))/(24*z))*
       H[1, 0, 0, 0, z] + (((-1 + nc)*(1 + nc)*z)/8 - 
        (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z))*H[1, 0, 1, 1, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) + 
        ((-1 + nc)*(1 + nc)*(-44 + 48*z - 15*z^2 + 8*z^3))/(24*z))*
       H[1, 1, 0, 0, z] + (((-1 + nc)*(1 + nc)*z)/4 - 
        (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(2*z))*H[1, 1, 0, 1, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(2*z) - 
        ((-1 + nc)*(1 + nc)*(-44 + 48*z - 15*z^2 + 8*z^3))/(12*z))*
       H[1, 1, 1, 0, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(8*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) - 
        ((-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
           7*nc^2*z^2))/(96*nc^2*z))*H[1, 1, 1, 1, z] + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, -1, -1, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, -1, 0, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, 0, -1, 0, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 0, z])/(4*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, -1, -1, 0, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 0, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 0, -1, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 0, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 0, z])/(4*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 1, 1, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, -1, -1, 0, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, -1, 0, 0, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, 0, -1, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, 0, 0, 0, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, 0, 1, 0, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, 0, -1, -1, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, 0, -1, 0, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, 0, 0, -1, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z)*H[0, 0, 0, 0, 0, z])/
       (32*nc^2) + ((-1 + nc)*(1 + nc)*(2 + z^2)*H[0, 0, 0, 1, 0, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + z^2)*H[0, 0, 1, 0, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, 0, 1, 1, 0, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 + z^2)*H[0, 1, 0, 0, 0, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, 1, 1, 0, 0, z])/(4*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, 1, 1, 1, 0, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[0, 1, 1, 1, 1, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/(8*z) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/(8*z) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/(8*z) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/(4*z) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/
       (16*nc^2*z) - (Lomega*(-1 + nc)*(1 + nc)*(14*Pi^4 - 14*Pi^4*z + 
         7*Pi^4*z^2 - 240*z^2*Zeta[3]))/(1440*z) + 
      (Ls*(-1 + nc)*(1 + nc)*(14*Pi^4 - 14*Pi^4*z + 7*Pi^4*z^2 - 
         240*z^2*Zeta[3]))/(1440*z) + H[0, 0, z]*
       (-(Lb^3*(-1 + nc)*(1 + nc)*(2 + 6*nc^2 - z + 5*nc^2*z))/(24*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(12 + 132*nc^2 + 9*z + 27*nc^2*z + 
           32*nc^2*z^2))/(96*nc^2) - (Lb*(-1 + nc)*(1 + nc)*
          (-135 + 1131*nc^2 + 6*Pi^2 + 18*nc^2*Pi^2 + 45*z - 69*nc^2*z - 
           3*Pi^2*z + 15*nc^2*Pi^2*z + 352*nc^2*z^2))/(288*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1188 + 9276*nc^2 + 36*Pi^2 + 396*nc^2*Pi^2 + 
           54*z - 3750*nc^2*z + 27*Pi^2*z + 81*nc^2*Pi^2*z + 4864*nc^2*z^2 + 
           96*nc^2*Pi^2*z^2 - 144*Zeta[3] - 432*nc^2*Zeta[3] + 72*z*Zeta[3] - 
           360*nc^2*z*Zeta[3]))/(3456*nc^2)) + 
      H[0, 1, z]*((Lb^2*(-1 + nc)*(1 + nc)*z)/4 - 
        (Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(6*z) - 
        (Lb*(-1 + nc)*(1 + nc)*Pi^2*(6 + 2*z + 3*z^2))/(24*z) + 
        ((-1 + nc)*(1 + nc)*(3*Pi^2*z^2 - 32*Zeta[3] - 16*z*Zeta[3] - 
           16*z^2*Zeta[3]))/(48*z)) + H[0, -1, z]*
       ((Lb*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(12*z) - 
        ((-1 + nc)*(1 + nc)*(Pi^2*z^2 - 12*Zeta[3] - 12*z*Zeta[3] - 
           6*z^2*Zeta[3]))/(24*z)) + H[-1, -1, z]*
       (-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(12*z) + 
        ((-1 + nc)*(1 + nc)*(Pi^2*z^2 - 12*Zeta[3] - 12*z*Zeta[3] - 
           6*z^2*Zeta[3]))/(24*z)) + H[-1, z]*
       ((Lb^2*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(24*z) + 
        ((-1 + nc)*(1 + nc)*(14*Pi^4 + 14*Pi^4*z + 7*Pi^4*z^2 - 
           90*z^2*Zeta[3]))/(720*z) - (Lb*(-1 + nc)*(1 + nc)*
          (Pi^2*z^2 - 12*Zeta[3] - 12*z*Zeta[3] - 6*z^2*Zeta[3]))/(24*z)) + 
      H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*z)/4 - 
        (Lb^3*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(6*z) - 
        (Lb*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(24*z) + 
        ((-1 + nc)*(1 + nc)*(Pi^2*z^2 - 8*Zeta[3] - 8*z*Zeta[3] - 
           4*z^2*Zeta[3]))/(48*z)) + H[1, 0, z]*
       (-(Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(6*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(268 + 6*Pi^2 - 336*z - 6*Pi^2*z + 156*z^2 + 
           3*Pi^2*z^2 - 88*z^3))/(72*z) - (Lb^2*(-1 + nc)*(1 + nc)*
          (-22 + 24*z - 9*z^2 + 4*z^3))/(12*z) - 
        ((-1 + nc)*(1 + nc)*(-1688 - 66*Pi^2 + 2256*z + 72*Pi^2*z - 
           1176*z^2 - 27*Pi^2*z^2 + 608*z^3 + 12*Pi^2*z^3 + 72*Zeta[3] - 
           72*z*Zeta[3] + 36*z^2*Zeta[3]))/(432*z)) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(27*nc*z) + 
        (Lb^4*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(36*nc*z) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(112 + 6*Pi^2 - 112*z - 6*Pi^2*z + 26*z^2 + 
           3*Pi^2*z^2))/(216*nc*z) + (Lb*(-1 + nc)*(1 + nc)*
          (328 + 15*Pi^2 - 328*z - 15*Pi^2*z + 80*z^2 + 3*Pi^2*z^2 + 
           36*Zeta[3] - 36*z*Zeta[3] + 18*z^2*Zeta[3]))/(324*nc*z) + 
        ((-1 + nc)*(1 + nc)*(78080 + 3360*Pi^2 + 126*Pi^4 - 78080*z - 
           3360*Pi^2*z - 126*Pi^4*z + 19360*z^2 + 780*Pi^2*z^2 + 
           63*Pi^4*z^2 + 7200*Zeta[3] - 7200*z*Zeta[3] + 1440*z^2*Zeta[3]))/
         (77760*nc*z)) + Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*Pi^2*
           (2 - 2*z + z^2))/(12*z) + (Ls*(-1 + nc)*(1 + nc)*Pi^2*
          (2 - 2*z + z^2))/(12*z) - ((-1 + nc)*(1 + nc)*
          (12640*nc^2 + 108*nc^2*Pi^2 + 540*z - 13196*nc^2*z + 36*Pi^2*z - 
           12*nc^2*Pi^2*z - 54*z^2 + 4342*nc^2*z^2 - 9*Pi^2*z^2 - 
           39*nc^2*Pi^2*z^2 - 2432*nc^2*z^3 + 48*nc^2*Pi^2*z^3 - 
           5760*nc^2*Zeta[3] + 6624*nc^2*z*Zeta[3] - 2880*nc^2*z^2*Zeta[3]))/
         (1728*nc^2*z)) + H[1, 1, z]*
       (-(Lb^3*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(12*nc^2*z) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 26*nc^2*z + 3*z^2 + 
           7*nc^2*z^2))/(48*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
          (144 + 160*nc^2 + 6*Pi^2 + 6*nc^2*Pi^2 - 144*z - 160*nc^2*z - 
           6*Pi^2*z - 6*nc^2*Pi^2*z + 45*z^2 + 41*nc^2*z^2 + 3*Pi^2*z^2 + 
           3*nc^2*Pi^2*z^2))/(144*nc^2*z) + 
        nf*((Lb*(-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(18*nc*z) + 
          (Lb^2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(112 + 6*Pi^2 - 112*z - 6*Pi^2*z + 26*z^2 + 
             3*Pi^2*z^2))/(432*nc*z)) - ((-1 + nc)*(1 + nc)*
          (1728 + 1936*nc^2 + 54*Pi^2 - 978*nc^2*Pi^2 - 1728*z - 
           1936*nc^2*z - 54*Pi^2*z + 1074*nc^2*Pi^2*z + 432*z^2 + 
           488*nc^2*z^2 + 9*Pi^2*z^2 - 267*nc^2*Pi^2*z^2 + 
           192*nc^2*Pi^2*z^3 + 144*Zeta[3] - 1584*nc^2*Zeta[3] - 
           144*z*Zeta[3] + 1584*nc^2*z*Zeta[3] + 72*z^2*Zeta[3] - 
           792*nc^2*z^2*Zeta[3]))/(1728*nc^2*z)) + 
      H[0, z]*(-(Lb^4*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 
            9*nc^2*z^2))/(48*nc^2*z) + (Lb^3*(-1 + nc)*(1 + nc)*
          (12 + 132*nc^2 + 9*z + 51*nc^2*z + 32*nc^2*z^2))/(144*nc^2) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(24*nc^2*Pi^2 - 135*z + 1131*nc^2*z + 
           6*Pi^2*z + 18*nc^2*Pi^2*z + 45*z^2 - 69*nc^2*z^2 - 3*Pi^2*z^2 + 
           27*nc^2*Pi^2*z^2 + 352*nc^2*z^3))/(288*nc^2*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(1188*z + 9276*nc^2*z + 36*Pi^2*z + 
           396*nc^2*Pi^2*z + 54*z^2 - 3750*nc^2*z^2 + 27*Pi^2*z^2 + 
           153*nc^2*Pi^2*z^2 + 4864*nc^2*z^3 + 96*nc^2*Pi^2*z^3 - 
           576*nc^2*Zeta[3] - 144*z*Zeta[3] - 432*nc^2*z*Zeta[3] + 
           72*z^2*Zeta[3] - 648*nc^2*z^2*Zeta[3]))/(1728*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(504*nc^2*Pi^4 - 72900*z + 876180*nc^2*z - 
           4050*Pi^2*z + 33930*nc^2*Pi^2*z + 126*Pi^4*z + 378*nc^2*Pi^4*z - 
           1620*z^2 - 251580*nc^2*z^2 + 1350*Pi^2*z^2 - 2070*nc^2*Pi^2*z^2 - 
           63*Pi^4*z^2 + 567*nc^2*Pi^4*z^2 + 304640*nc^2*z^3 + 
           10560*nc^2*Pi^2*z^3 - 4320*z*Zeta[3] - 47520*nc^2*z*Zeta[3] - 
           3240*z^2*Zeta[3] - 18360*nc^2*z^2*Zeta[3] - 11520*nc^2*z^3*
            Zeta[3]))/(103680*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc)*(Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 
           4*z^2*Zeta[3]))/(12*z) - (Ls*(-1 + nc)*(1 + nc)*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(12*z) + 
        ((-1 + nc)*(1 + nc)*(-11520*nc^2 - 16620*nc^2*Pi^2 + 1728*nc^2*Pi^4 - 
           15390*z - 80170*nc^2*z - 135*Pi^2*z + 19155*nc^2*Pi^2*z - 
           2736*nc^2*Pi^4*z + 810*z^2 + 127310*nc^2*z^2 - 675*Pi^2*z^2 - 
           6945*nc^2*Pi^2*z^2 + 864*nc^2*Pi^4*z^2 - 76160*nc^2*z^3 + 
           2640*nc^2*Pi^2*z^3 + 9360*nc^2*Zeta[3] - 2160*z*Zeta[3] - 
           16560*nc^2*z*Zeta[3] + 540*z^2*Zeta[3] - 36540*nc^2*z^2*Zeta[3] - 
           5760*nc^2*z^3*Zeta[3]))/(25920*nc^2*z)) + 
      H[1, z]*(-(Lb^4*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/
         (24*nc^2*z) + (Lb^3*(-1 + nc)*(1 + nc)*(18 + 26*nc^2 - 18*z - 
           26*nc^2*z + 3*z^2 + 31*nc^2*z^2))/(72*nc^2*z) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-144 - 160*nc^2 - 6*Pi^2 + 18*nc^2*Pi^2 + 
           144*z + 160*nc^2*z + 6*Pi^2*z - 18*nc^2*Pi^2*z - 45*z^2 - 
           41*nc^2*z^2 - 3*Pi^2*z^2 + 9*nc^2*Pi^2*z^2))/(144*nc^2*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(1728 + 1936*nc^2 + 54*Pi^2 - 450*nc^2*Pi^2 - 
           1728*z - 1936*nc^2*z - 54*Pi^2*z + 498*nc^2*Pi^2*z + 432*z^2 + 
           488*nc^2*z^2 + 9*Pi^2*z^2 - 51*nc^2*Pi^2*z^2 + 96*nc^2*Pi^2*z^3 + 
           144*Zeta[3] - 1296*nc^2*Zeta[3] - 144*z*Zeta[3] + 
           1296*nc^2*z*Zeta[3] + 72*z^2*Zeta[3] - 648*nc^2*z^2*Zeta[3]))/
         (864*nc^2*z) - ((-1 + nc)*(1 + nc)*(-103680 - 116480*nc^2 - 
           4320*Pi^2 - 36960*nc^2*Pi^2 - 126*Pi^4 + 738*nc^2*Pi^4 + 
           103680*z + 116480*nc^2*z + 4320*Pi^2*z + 45120*nc^2*Pi^2*z + 
           126*Pi^4*z - 738*nc^2*Pi^4*z - 25920*z^2 - 29200*nc^2*z^2 - 
           1350*Pi^2*z^2 - 19950*nc^2*Pi^2*z^2 - 63*Pi^4*z^2 + 
           369*nc^2*Pi^4*z^2 + 10560*nc^2*Pi^2*z^3 - 6480*Zeta[3] + 
           85680*nc^2*Zeta[3] + 6480*z*Zeta[3] - 94320*nc^2*z*Zeta[3] - 
           1080*z^2*Zeta[3] + 1800*nc^2*z^2*Zeta[3] - 17280*nc^2*z^3*
            Zeta[3]))/(51840*nc^2*z) + 
        nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(5 - 5*z + z^2))/(18*nc*z) - 
          (Lb^3*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(18*nc*z) - 
          (Lb*(-1 + nc)*(1 + nc)*(112 + 6*Pi^2 - 112*z - 6*Pi^2*z + 26*z^2 + 
             3*Pi^2*z^2))/(216*nc*z) - ((-1 + nc)*(1 + nc)*(328 + 15*Pi^2 - 
             328*z - 15*Pi^2*z + 80*z^2 + 3*Pi^2*z^2 + 36*Zeta[3] - 
             36*z*Zeta[3] + 18*z^2*Zeta[3]))/(648*nc*z))) - 
      ((-1 + nc)*(1 + nc)*(9236480*nc^2 - 25920*nc^2*Pi^2 - 30996*nc^2*Pi^4 + 
         369360*z - 10358800*nc^2*z + 16200*Pi^2*z + 145560*nc^2*Pi^2*z + 
         756*Pi^4*z + 36036*nc^2*Pi^4*z - 19440*z^2 + 3948080*nc^2*z^2 - 
         1620*Pi^2*z^2 - 151980*nc^2*Pi^2*z^2 - 189*Pi^4*z^2 + 
         477*nc^2*Pi^4*z^2 - 1853440*nc^2*z^3 + 72960*nc^2*Pi^2*z^3 + 
         7056*nc^2*Pi^4*z^3 + 1183680*nc^2*Zeta[3] - 155520*nc^2*Pi^2*
          Zeta[3] + 6480*z*Zeta[3] - 1403280*nc^2*z*Zeta[3] + 
         250560*nc^2*Pi^2*z*Zeta[3] + 32400*z^2*Zeta[3] + 
         558000*nc^2*z^2*Zeta[3] - 77760*nc^2*Pi^2*z^2*Zeta[3] - 
         253440*nc^2*z^3*Zeta[3] - 4541184*nc^2*Zeta[5] + 
         5007744*nc^2*z*Zeta[5] - 2270592*nc^2*z^2*Zeta[5]))/(622080*nc^2*z))
 
IIPT[q, g, 0] = 0
 
IIPT[q, g, 1] = -((-1 + z)*z)/2 + (-1 + 2*z - 2*z^2)/(4*ep) + 
    (Lb*(-1 + 2*z - 2*z^2))/4 + ep*(-(Lb*(-1 + z)*z)/2 + 
      (Lb^2*(-1 + 2*z - 2*z^2))/8 + (-Pi^2 + 24*z + 2*Pi^2*z - 24*z^2 - 
        2*Pi^2*z^2)/48) + ep^2*(-(Lb^2*(-1 + z)*z)/4 + 
      (Lb^3*(-1 + 2*z - 2*z^2))/24 + 
      (Lb*(-Pi^2 + 24*z + 2*Pi^2*z - 24*z^2 - 2*Pi^2*z^2))/48 + 
      (12*z + Pi^2*z - 12*z^2 - Pi^2*z^2 - 2*Zeta[3] + 4*z*Zeta[3] - 
        4*z^2*Zeta[3])/24) + ep^3*(-(Lb^3*(-1 + z)*z)/12 + 
      (Lb^4*(-1 + 2*z - 2*z^2))/96 + 
      (Lb^2*(-Pi^2 + 24*z + 2*Pi^2*z - 24*z^2 - 2*Pi^2*z^2))/96 + 
      (-3*Pi^4 + 960*z + 80*Pi^2*z + 6*Pi^4*z - 960*z^2 - 80*Pi^2*z^2 - 
        6*Pi^4*z^2 + 320*z*Zeta[3] - 320*z^2*Zeta[3])/1920 + 
      (Lb*(12*z + Pi^2*z - 12*z^2 - Pi^2*z^2 - 2*Zeta[3] + 4*z*Zeta[3] - 
         4*z^2*Zeta[3]))/24) + ep^4*(-(Lb^4*(-1 + z)*z)/48 + 
      (Lb^5*(-1 + 2*z - 2*z^2))/480 + 
      (Lb^3*(-Pi^2 + 24*z + 2*Pi^2*z - 24*z^2 - 2*Pi^2*z^2))/288 + 
      (Lb*(-3*Pi^4 + 960*z + 80*Pi^2*z + 6*Pi^4*z - 960*z^2 - 80*Pi^2*z^2 - 
         6*Pi^4*z^2 + 320*z*Zeta[3] - 320*z^2*Zeta[3]))/1920 + 
      (Lb^2*(12*z + Pi^2*z - 12*z^2 - Pi^2*z^2 - 2*Zeta[3] + 4*z*Zeta[3] - 
         4*z^2*Zeta[3]))/48 + (1440*z + 120*Pi^2*z + 9*Pi^4*z - 1440*z^2 - 
        120*Pi^2*z^2 - 9*Pi^4*z^2 - 20*Pi^2*Zeta[3] + 480*z*Zeta[3] + 
        40*Pi^2*z*Zeta[3] - 480*z^2*Zeta[3] - 40*Pi^2*z^2*Zeta[3] - 
        144*Zeta[5] + 288*z*Zeta[5] - 288*z^2*Zeta[5])/2880)
 
IIPT[q, g, 2] = -((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*ep^3*nc) - 
    (Lb^3*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(6*nc) - 
    (Lomega*(-1 + nc)*(1 + nc)*(Pi^2 - 12*z - 2*Pi^2*z + 12*z^2 + 
       2*Pi^2*z^2))/(48*nc) + (Ls*(-1 + nc)*(1 + nc)*
      (Pi^2 - 12*z - 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/(48*nc) + 
    Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(4*nc) + 
      (Ls*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(4*nc) - 
      (-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
        208*nc^2*z^3)/(96*nc*z)) + 
    Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(2*nc) + 
      (Ls*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(2*nc) + 
      (-128*nc^2 + 54*z + 162*nc^2*z - 6*Pi^2*z + 6*nc^2*Pi^2*z - 477*z^2 + 
        297*nc^2*z^2 + 12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 468*z^3 - 
        412*nc^2*z^3 - 12*Pi^2*z^3 + 12*nc^2*Pi^2*z^3)/(288*nc*z)) - 
    (nc*Pi^2*(1 + 2*z + 2*z^2)*H[-1, z])/48 + 
    (-(Lb^2*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
      (Lb*(3 + 9*nc^2 + 36*z - 132*nc^2*z - 24*z^2 + 200*nc^2*z^2))/(96*nc) - 
      (72 - 240*nc^2 - 3*Pi^2 - 9*nc^2*Pi^2 + 135*z - 471*nc^2*z + 6*Pi^2*z - 
        54*nc^2*Pi^2*z - 72*z^2 - 472*nc^2*z^2 - 12*Pi^2*z^2 + 
        12*nc^2*Pi^2*z^2)/(576*nc))*H[0, z] + 
    (-(Lb*(-1 + 3*nc^2)*(-1 + z)*z)/(4*nc) - 
      (Lb^2*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(8*nc) - 
      (-Pi^2 + 3*nc^2*Pi^2 + 9*z - 39*nc^2*z + 2*Pi^2*z - 6*nc^2*Pi^2*z - 
        12*z^2 + 36*nc^2*z^2 - 2*Pi^2*z^2 + 6*nc^2*Pi^2*z^2)/(96*nc))*
     H[1, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(4*nc) - 
      (Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
      (Ls*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) - 
      (-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
        208*nc^2*z^3)/(192*nc*z) - ((-1 - 3*nc^2 + 2*z - 18*nc^2*z - 4*z^2 + 
         4*nc^2*z^2)*H[0, z])/(32*nc) - ((-1 + 3*nc^2)*(1 - 2*z + 2*z^2)*
        H[1, z])/(16*nc))/ep^2 + 
    ((nc*z*(1 + z))/4 + (Lb*nc*(1 + 2*z + 2*z^2))/4)*H[-1, 0, z] + 
    (-(Lb*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
      (3 + 9*nc^2 + 36*z - 84*nc^2*z - 24*z^2 + 200*nc^2*z^2)/(192*nc))*
     H[0, 0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z)*z)/(8*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc))*H[0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
      ((-1 + z)*(4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(24*nc*z))*
     H[1, 0, z] + (((1 + nc^2)*(-1 + z)*z)/(8*nc) + 
      (Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(8*nc))*H[1, 1, z] + 
    (-(Lomega*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(4*nc) + 
      (Ls*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(4*nc) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(4*nc) + 
      (-128*nc^2 + 54*z + 162*nc^2*z - 6*Pi^2*z + 6*nc^2*Pi^2*z - 477*z^2 + 
        297*nc^2*z^2 + 12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 468*z^3 - 
        412*nc^2*z^3 - 12*Pi^2*z^3 + 12*nc^2*Pi^2*z^3)/(576*nc*z) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(4*nc) + 
        (Ls*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(4*nc) - 
        (-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
          208*nc^2*z^3)/(96*nc*z)) + 
      (-(Lb*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
        (3 + 9*nc^2 + 36*z - 132*nc^2*z - 24*z^2 + 200*nc^2*z^2)/(192*nc))*
       H[0, z] + (-((-1 + 3*nc^2)*(-1 + z)*z)/(8*nc) - 
        (Lb*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(8*nc))*H[1, z] + 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, z])/8 - 
      ((-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2)*H[0, 0, z])/
       (32*nc) - ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*H[0, 1, z])/(16*nc) - 
      ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*H[1, 0, z])/(16*nc) + 
      ((1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, z])/(16*nc))/ep - 
    (nc*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z])/4 + 
    (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z])/8 + 
    (nc*(1 + 2*z + 2*z^2)*H[0, -1, 0, z])/4 - 
    ((-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2)*H[0, 0, 0, z])/
     (32*nc) - (nc*z*H[0, 1, 0, z])/2 + ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*
      H[0, 1, 1, z])/(16*nc) - ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, z])/(16*nc) + (nc*(1 - 2*z + 2*z^2)*H[1, 0, 1, z])/8 + 
    (nc*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/8 - 
    ((1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/(16*nc) + 
    (1088*nc^2 - 48*nc^2*Pi^2 + 702*z - 2358*nc^2*z + 63*Pi^2*z + 
      117*nc^2*Pi^2*z - 5562*z^2 + 12978*nc^2*z^2 - 72*Pi^2*z^2 - 
      72*nc^2*Pi^2*z^2 + 5400*z^3 - 12680*nc^2*z^3 + 36*Pi^2*z^3 + 
      120*nc^2*Pi^2*z^3 - 1656*z*Zeta[3] + 1656*nc^2*z*Zeta[3] + 
      3312*z^2*Zeta[3] - 2448*nc^2*z^2*Zeta[3] - 3312*z^3*Zeta[3] + 
      3312*nc^2*z^3*Zeta[3])/(3456*nc*z) + 
    ep*(-(Lb^4*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(12*nc) + 
      Lb^3*(-(Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(6*nc) + 
        (Ls*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(6*nc) - 
        (-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
          208*nc^2*z^3)/(144*nc*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(2*nc) + 
        (Ls*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(2*nc) + 
        (-128*nc^2 + 54*z + 162*nc^2*z - 6*Pi^2*z + 6*nc^2*Pi^2*z - 477*z^2 + 
          297*nc^2*z^2 + 12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 468*z^3 - 
          412*nc^2*z^3 - 12*Pi^2*z^3 + 12*nc^2*Pi^2*z^3)/(288*nc*z)) + 
      (nc*Pi^2*(1 + 2*z + 2*z^2)*H[-1, -1, z])/24 + 
      ((Lb*nc*z*(1 + z))/2 + (Lb^2*nc*(1 + 2*z + 2*z^2))/4 + 
        (nc*(Pi^2 + 12*z + 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/48)*H[-1, 0, z] - 
      (nc*Pi^2*(1 + 2*z + 2*z^2)*H[0, -1, z])/24 + 
      (-(Lb^2*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
        (Lb*(3 + 9*nc^2 + 36*z - 84*nc^2*z - 24*z^2 + 200*nc^2*z^2))/
         (96*nc) - (72 - 240*nc^2 - 3*Pi^2 - 9*nc^2*Pi^2 + 135*z - 
          327*nc^2*z + 6*Pi^2*z - 30*nc^2*Pi^2*z - 72*z^2 - 472*nc^2*z^2 - 
          12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2)/(576*nc))*H[0, 0, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(4*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
        (Pi^2 + 3*nc^2*Pi^2 - 12*z + 12*nc^2*z - 2*Pi^2*z + 10*nc^2*Pi^2*z + 
          12*z^2 - 12*nc^2*z^2 + 2*Pi^2*z^2 + 6*nc^2*Pi^2*z^2)/(96*nc))*
       H[0, 1, z] + (-(Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
        (Lb*(-1 + z)*(4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(12*nc*z) - 
        (-128*nc^2 + 240*nc^2*z - 3*Pi^2*z + 3*nc^2*Pi^2*z + 36*z^2 - 
          420*nc^2*z^2 + 6*Pi^2*z^2 - 6*nc^2*Pi^2*z^2 - 36*z^3 + 
          308*nc^2*z^3 - 6*Pi^2*z^3 + 6*nc^2*Pi^2*z^3)/(288*nc*z))*
       H[1, 0, z] + ((Lb*(1 + nc^2)*(-1 + z)*z)/(4*nc) + 
        (Lb^2*(1 + nc^2)*(1 - 2*z + 2*z^2))/(8*nc) + 
        ((1 + nc^2)*(Pi^2 - 15*z - 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/(96*nc))*
       H[1, 1, z] + (-(nc*z*(1 + z))/2 - (Lb*nc*(1 + 2*z + 2*z^2))/2)*
       H[-1, -1, 0, z] + ((nc*z*(1 + z))/4 + (Lb*nc*(1 + 2*z + 2*z^2))/4)*
       H[-1, 0, 0, z] + ((nc*z*(1 + z))/2 + (Lb*nc*(1 + 2*z + 2*z^2))/2)*
       H[0, -1, 0, z] + 
      (-(Lb*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
        (3 + 9*nc^2 + 36*z - 84*nc^2*z - 24*z^2 + 200*nc^2*z^2)/(192*nc))*
       H[0, 0, 0, z] + (-(nc*z)/2 - Lb*nc*z)*H[0, 1, 0, z] + 
      (((-1 + nc)*(1 + nc)*(-1 + z)*z)/(8*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc))*H[0, 1, 1, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
        ((-1 + z)*(4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(24*nc*z))*
       H[1, 0, 0, z] + ((nc*(-1 + z)*z)/4 + (Lb*nc*(1 - 2*z + 2*z^2))/4)*
       H[1, 0, 1, z] + ((Lb*nc*(1 - 2*z + 2*z^2))/4 - 
        (nc*(-1 + z)*(4 - 2*z + 19*z^2))/(12*z))*H[1, 1, 0, z] + 
      (-((1 + nc^2)*(-1 + z)*z)/(8*nc) - (Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/
         (8*nc))*H[1, 1, 1, z] + (nc*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, z])/
       2 - (nc*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, z])/4 - 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, -1, 0, z])/2 + 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, z])/8 + 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, z])/4 - 
      (nc*(1 + 2*z + 2*z^2)*H[0, -1, -1, 0, z])/2 + 
      (nc*(1 + 2*z + 2*z^2)*H[0, -1, 0, 0, z])/4 + 
      (nc*(1 + 2*z + 2*z^2)*H[0, 0, -1, 0, z])/2 - 
      ((-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2)*H[0, 0, 0, 0, z])/
       (32*nc) - nc*z*H[0, 0, 1, 0, z] - (nc*z*H[0, 1, 0, 0, z])/2 + 
      (nc*(1 + 2*z + 2*z^2)*H[0, 1, 1, 0, z])/4 - 
      ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*H[0, 1, 1, 1, z])/(16*nc) - 
      ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, z])/(16*nc) - 
      (nc*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, z])/8 + 
      (nc*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z])/8 - 
      (nc*(1 - 2*z + 2*z^2)*H[1, 1, 0, 1, z])/4 - 
      (nc*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z])/4 + 
      ((1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z])/(16*nc) - 
      (Lomega*(-1 + nc)*(1 + nc)*(-6*z - Pi^2*z + 6*z^2 + Pi^2*z^2 + 
         2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/(24*nc) + 
      (Ls*(-1 + nc)*(1 + nc)*(-6*z - Pi^2*z + 6*z^2 + Pi^2*z^2 + 2*Zeta[3] - 
         4*z*Zeta[3] + 4*z^2*Zeta[3]))/(24*nc) + 
      (-36800*nc^2 + 1920*nc^2*Pi^2 + 21060*z + 81900*nc^2*z + 810*Pi^2*z - 
        4770*nc^2*Pi^2*z - 684*Pi^4*z + 684*nc^2*Pi^4*z - 163620*z^2 + 
        13860*nc^2*z^2 - 3915*Pi^2*z^2 + 14895*nc^2*Pi^2*z^2 + 
        1368*Pi^4*z^2 - 360*nc^2*Pi^4*z^2 + 158760*z^3 - 88120*nc^2*z^3 + 
        3780*Pi^2*z^3 - 11100*nc^2*Pi^2*z^3 - 1368*Pi^4*z^3 + 
        1368*nc^2*Pi^4*z^3 - 5760*nc^2*Zeta[3] + 3780*z*Zeta[3] + 
        11340*nc^2*z*Zeta[3] + 41040*z^2*Zeta[3] - 62640*nc^2*z^2*Zeta[3] - 
        43200*z^3*Zeta[3] + 68400*nc^2*z^3*Zeta[3])/(51840*nc*z) + 
      H[-1, z]*(-(Lb*nc*Pi^2*(1 + 2*z + 2*z^2))/24 - 
        (nc*(Pi^2*z + Pi^2*z^2 + 3*Zeta[3] + 6*z*Zeta[3] + 6*z^2*Zeta[3]))/
         24) + H[0, z]*(-(Lb^3*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 4*z^2 + 
            4*nc^2*z^2))/(24*nc) - (Lb^2*(3 + 9*nc^2 + 36*z - 132*nc^2*z - 
           24*z^2 + 200*nc^2*z^2))/(96*nc) - 
        (Lb*(72 - 240*nc^2 - 3*Pi^2 - 9*nc^2*Pi^2 + 135*z - 471*nc^2*z + 
           6*Pi^2*z - 54*nc^2*Pi^2*z - 72*z^2 - 472*nc^2*z^2 - 12*Pi^2*z^2 + 
           12*nc^2*Pi^2*z^2))/(288*nc) - (810 + 654*nc^2 + 9*Pi^2 + 
          27*nc^2*Pi^2 + 1566*z - 8142*nc^2*z + 108*Pi^2*z - 
          396*nc^2*Pi^2*z - 432*z^2 + 10672*nc^2*z^2 - 72*Pi^2*z^2 + 
          600*nc^2*Pi^2*z^2 - 72*Zeta[3] - 216*nc^2*Zeta[3] + 144*z*Zeta[3] - 
          1296*nc^2*z*Zeta[3] - 288*z^2*Zeta[3] + 288*nc^2*z^2*Zeta[3])/
         (3456*nc)) + H[1, z]*(-(Lb^2*(-1 + 3*nc^2)*(-1 + z)*z)/(4*nc) - 
        (Lb^3*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(12*nc) - 
        (Lb*(-Pi^2 + 3*nc^2*Pi^2 + 9*z - 39*nc^2*z + 2*Pi^2*z - 
           6*nc^2*Pi^2*z - 12*z^2 + 36*nc^2*z^2 - 2*Pi^2*z^2 + 
           6*nc^2*Pi^2*z^2))/(48*nc) - (-16*nc^2*Pi^2 + 9*z + 9*nc^2*z + 
          24*nc^2*Pi^2*z + 9*z^2 - 135*nc^2*z^2 + 6*Pi^2*z^2 - 
          114*nc^2*Pi^2*z^2 - 36*z^3 + 108*nc^2*z^3 - 6*Pi^2*z^3 + 
          106*nc^2*Pi^2*z^3 - 12*z*Zeta[3] + 108*nc^2*z*Zeta[3] + 
          24*z^2*Zeta[3] - 216*nc^2*z^2*Zeta[3] - 24*z^3*Zeta[3] + 
          216*nc^2*z^3*Zeta[3])/(288*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(Pi^2 - 12*z - 2*Pi^2*z + 12*z^2 + 
            2*Pi^2*z^2))/(24*nc) + (Ls*(-1 + nc)*(1 + nc)*
          (Pi^2 - 12*z - 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/(24*nc) + 
        (1088*nc^2 - 48*nc^2*Pi^2 + 702*z - 2358*nc^2*z + 63*Pi^2*z + 
          117*nc^2*Pi^2*z - 5562*z^2 + 12978*nc^2*z^2 - 72*Pi^2*z^2 - 
          72*nc^2*Pi^2*z^2 + 5400*z^3 - 12680*nc^2*z^3 + 36*Pi^2*z^3 + 
          120*nc^2*Pi^2*z^3 - 1656*z*Zeta[3] + 1656*nc^2*z*Zeta[3] + 
          3312*z^2*Zeta[3] - 2448*nc^2*z^2*Zeta[3] - 3312*z^3*Zeta[3] + 
          3312*nc^2*z^3*Zeta[3])/(1728*nc*z))) + 
    ep^2*(-(Lb^5*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(30*nc) + 
      Lb^4*(-(Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(12*nc) + 
        (Ls*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(12*nc) - 
        (-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
          208*nc^2*z^3)/(288*nc*z)) + 
      Lb^3*(-(Lomega*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(3*nc) + 
        (Ls*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(3*nc) + 
        (-128*nc^2 + 54*z + 162*nc^2*z - 6*Pi^2*z + 6*nc^2*Pi^2*z - 477*z^2 + 
          297*nc^2*z^2 + 12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 468*z^3 - 
          412*nc^2*z^3 - 12*Pi^2*z^3 + 12*nc^2*Pi^2*z^3)/(432*nc*z)) - 
      (nc*Pi^2*(1 + 2*z + 2*z^2)*H[-1, -1, -1, z])/12 + 
      (-(Lb*nc*z*(1 + z)) - (Lb^2*nc*(1 + 2*z + 2*z^2))/2 - 
        (nc*(Pi^2 + 12*z + 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/24)*
       H[-1, -1, 0, z] + (nc*Pi^2*(1 + 2*z + 2*z^2)*H[-1, 0, -1, z])/12 + 
      ((Lb*nc*z*(1 + z))/2 + (Lb^2*nc*(1 + 2*z + 2*z^2))/4 + 
        (nc*(Pi^2 + 12*z + 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/48)*
       H[-1, 0, 0, z] - (nc*Pi^2*(1 + 2*z + 2*z^2)*H[-1, 0, 1, z])/12 + 
      (nc*Pi^2*(1 + 2*z + 2*z^2)*H[0, -1, -1, z])/12 + 
      (Lb*nc*z*(1 + z) + (Lb^2*nc*(1 + 2*z + 2*z^2))/2 + 
        (nc*(Pi^2 + 12*z + 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/24)*
       H[0, -1, 0, z] - (nc*Pi^2*(1 + 2*z + 2*z^2)*H[0, 0, -1, z])/12 + 
      (-(Lb^2*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
        (Lb*(3 + 9*nc^2 + 36*z - 84*nc^2*z - 24*z^2 + 200*nc^2*z^2))/
         (96*nc) - (72 - 240*nc^2 - 3*Pi^2 - 9*nc^2*Pi^2 + 135*z - 
          327*nc^2*z + 6*Pi^2*z - 30*nc^2*Pi^2*z - 72*z^2 - 472*nc^2*z^2 - 
          12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2)/(576*nc))*H[0, 0, 0, z] + 
      (nc*Pi^2*(1 + 2*z + 2*z^2)*H[0, 0, 1, z])/12 + 
      (-(Lb*nc*z) - Lb^2*nc*z - (nc*(6 + Pi^2)*z)/12)*H[0, 1, 0, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(4*nc) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) - 
        (Pi^2 + 7*nc^2*Pi^2 - 12*z + 12*nc^2*z - 2*Pi^2*z + 18*nc^2*Pi^2*z + 
          12*z^2 - 12*nc^2*z^2 + 2*Pi^2*z^2 + 14*nc^2*Pi^2*z^2)/(96*nc))*
       H[0, 1, 1, z] + (-(Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
        (Lb*(-1 + z)*(4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(12*nc*z) - 
        (-128*nc^2 + 240*nc^2*z - 3*Pi^2*z + 3*nc^2*Pi^2*z + 36*z^2 - 
          420*nc^2*z^2 + 6*Pi^2*z^2 - 6*nc^2*Pi^2*z^2 - 36*z^3 + 
          308*nc^2*z^3 - 6*Pi^2*z^3 + 6*nc^2*Pi^2*z^3)/(288*nc*z))*
       H[1, 0, 0, z] + ((Lb*nc*(-1 + z)*z)/2 + (Lb^2*nc*(1 - 2*z + 2*z^2))/
         4 + (nc*(Pi^2 - 12*z - 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/48)*
       H[1, 0, 1, z] + ((Lb^2*nc*(1 - 2*z + 2*z^2))/4 - 
        (Lb*nc*(-1 + z)*(4 - 2*z + 19*z^2))/(6*z) + 
        (nc*(-128 + 240*z + 3*Pi^2*z - 420*z^2 - 6*Pi^2*z^2 + 308*z^3 + 
           6*Pi^2*z^3))/(144*z))*H[1, 1, 0, z] + 
      (-(Lb*(1 + nc^2)*(-1 + z)*z)/(4*nc) - 
        (Lb^2*(1 + nc^2)*(1 - 2*z + 2*z^2))/(8*nc) - 
        ((1 + nc^2)*(Pi^2 - 15*z - 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/(96*nc))*
       H[1, 1, 1, z] + (nc*z*(1 + z) + Lb*nc*(1 + 2*z + 2*z^2))*
       H[-1, -1, -1, 0, z] + (-(nc*z*(1 + z))/2 - (Lb*nc*(1 + 2*z + 2*z^2))/
         2)*H[-1, -1, 0, 0, z] + (-(nc*z*(1 + z)) - Lb*nc*(1 + 2*z + 2*z^2))*
       H[-1, 0, -1, 0, z] + ((nc*z*(1 + z))/4 + (Lb*nc*(1 + 2*z + 2*z^2))/4)*
       H[-1, 0, 0, 0, z] + ((nc*z*(1 + z))/2 + (Lb*nc*(1 + 2*z + 2*z^2))/2)*
       H[-1, 0, 1, 0, z] + (-(nc*z*(1 + z)) - Lb*nc*(1 + 2*z + 2*z^2))*
       H[0, -1, -1, 0, z] + ((nc*z*(1 + z))/2 + (Lb*nc*(1 + 2*z + 2*z^2))/2)*
       H[0, -1, 0, 0, z] + (nc*z*(1 + z) + Lb*nc*(1 + 2*z + 2*z^2))*
       H[0, 0, -1, 0, z] + 
      (-(Lb*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(16*nc) - 
        (3 + 9*nc^2 + 36*z - 84*nc^2*z - 24*z^2 + 200*nc^2*z^2)/(192*nc))*
       H[0, 0, 0, 0, z] + (-(nc*z) - 2*Lb*nc*z)*H[0, 0, 1, 0, z] + 
      (-(nc*z)/2 - Lb*nc*z)*H[0, 1, 0, 0, z] + 
      ((nc*z*(1 + z))/2 + (Lb*nc*(1 + 2*z + 2*z^2))/2)*H[0, 1, 1, 0, z] + 
      (-((-1 + nc)*(1 + nc)*(-1 + z)*z)/(8*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc))*H[0, 1, 1, 1, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
        ((-1 + z)*(4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(24*nc*z))*
       H[1, 0, 0, 0, z] + (-(nc*(-1 + z)*z)/4 - (Lb*nc*(1 - 2*z + 2*z^2))/4)*
       H[1, 0, 1, 1, z] + ((Lb*nc*(1 - 2*z + 2*z^2))/4 - 
        (nc*(-1 + z)*(4 - 2*z + 19*z^2))/(12*z))*H[1, 1, 0, 0, z] + 
      (-(nc*(-1 + z)*z)/2 - (Lb*nc*(1 - 2*z + 2*z^2))/2)*H[1, 1, 0, 1, z] + 
      (-(Lb*nc*(1 - 2*z + 2*z^2))/2 + (nc*(-1 + z)*(4 - 2*z + 19*z^2))/(6*z))*
       H[1, 1, 1, 0, z] + (((1 + nc^2)*(-1 + z)*z)/(8*nc) + 
        (Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(8*nc))*H[1, 1, 1, 1, z] - 
      nc*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z] + 
      (nc*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 0, z])/2 + 
      nc*(1 + 2*z + 2*z^2)*H[-1, -1, 0, -1, 0, z] - 
      (nc*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/4 - 
      (nc*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 0, z])/2 + 
      nc*(1 + 2*z + 2*z^2)*H[-1, 0, -1, -1, 0, z] - 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, -1, 0, 0, z])/2 - 
      nc*(1 + 2*z + 2*z^2)*H[-1, 0, 0, -1, 0, z] + 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, 0, z])/8 + 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 1, 0, z])/2 + 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, 0, z])/4 - 
      (nc*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 1, 0, z])/2 + 
      nc*(1 + 2*z + 2*z^2)*H[0, -1, -1, -1, 0, z] - 
      (nc*(1 + 2*z + 2*z^2)*H[0, -1, -1, 0, 0, z])/2 - 
      nc*(1 + 2*z + 2*z^2)*H[0, -1, 0, -1, 0, z] + 
      (nc*(1 + 2*z + 2*z^2)*H[0, -1, 0, 0, 0, z])/4 + 
      (nc*(1 + 2*z + 2*z^2)*H[0, -1, 0, 1, 0, z])/2 - 
      nc*(1 + 2*z + 2*z^2)*H[0, 0, -1, -1, 0, z] + 
      (nc*(1 + 2*z + 2*z^2)*H[0, 0, -1, 0, 0, z])/2 + 
      nc*(1 + 2*z + 2*z^2)*H[0, 0, 0, -1, 0, z] - 
      ((-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 4*nc^2*z^2)*
        H[0, 0, 0, 0, 0, z])/(32*nc) - 2*nc*z*H[0, 0, 0, 1, 0, z] - 
      nc*z*H[0, 0, 1, 0, 0, z] + (nc*(1 + 2*z + 2*z^2)*H[0, 0, 1, 1, 0, z])/
       2 - (nc*z*H[0, 1, 0, 0, 0, z])/2 + 
      (nc*(1 + 2*z + 2*z^2)*H[0, 1, 1, 0, 0, z])/4 - 
      (nc*(1 + 2*z + 2*z^2)*H[0, 1, 1, 1, 0, z])/2 + 
      ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*H[0, 1, 1, 1, 1, z])/(16*nc) - 
      ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/(16*nc) + 
      (nc*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, 1, z])/8 + 
      (nc*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/8 + 
      (nc*(1 - 2*z + 2*z^2)*H[1, 1, 0, 1, 1, z])/4 - 
      (nc*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z])/4 + 
      (nc*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 1, z])/2 + 
      (nc*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 0, z])/2 - 
      ((1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z])/(16*nc) - 
      (Lomega*(-1 + nc)*(1 + nc)*(7*Pi^4 - 720*z - 120*Pi^2*z - 14*Pi^4*z + 
         720*z^2 + 120*Pi^2*z^2 + 14*Pi^4*z^2 - 480*z*Zeta[3] + 
         480*z^2*Zeta[3]))/(2880*nc) + (Ls*(-1 + nc)*(1 + nc)*
        (7*Pi^4 - 720*z - 120*Pi^2*z - 14*Pi^4*z + 720*z^2 + 120*Pi^2*z^2 + 
         14*Pi^4*z^2 - 480*z*Zeta[3] + 480*z^2*Zeta[3]))/(2880*nc) + 
      H[-1, 0, z]*((Lb^2*nc*z*(1 + z))/2 + (Lb^3*nc*(1 + 2*z + 2*z^2))/6 + 
        (Lb*nc*(Pi^2 + 12*z + 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/24 + 
        (nc*(6*z + Pi^2*z + 6*z^2 + Pi^2*z^2 + 2*Zeta[3] + 4*z*Zeta[3] + 
           4*z^2*Zeta[3]))/24) + H[0, -1, z]*(-(Lb*nc*Pi^2*(1 + 2*z + 2*z^2))/
         12 - (nc*(Pi^2*z + Pi^2*z^2 + 3*Zeta[3] + 6*z*Zeta[3] + 
           6*z^2*Zeta[3]))/12) + H[-1, -1, z]*
       ((Lb*nc*Pi^2*(1 + 2*z + 2*z^2))/12 + 
        (nc*(Pi^2*z + Pi^2*z^2 + 3*Zeta[3] + 6*z*Zeta[3] + 6*z^2*Zeta[3]))/
         12) + H[-1, z]*(-(Lb^2*nc*Pi^2*(1 + 2*z + 2*z^2))/24 - 
        (Lb*nc*(Pi^2*z + Pi^2*z^2 + 3*Zeta[3] + 6*z*Zeta[3] + 6*z^2*Zeta[3]))/
         12 - (nc*(7*Pi^4 + 30*Pi^2*z + 14*Pi^4*z + 30*Pi^2*z^2 + 
           14*Pi^4*z^2 + 180*z*Zeta[3] + 180*z^2*Zeta[3]))/720) + 
      H[0, 1, z]*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*z)/(4*nc) - 
        (Lb^3*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(12*nc) + 
        (Lb*(Pi^2 + 3*nc^2*Pi^2 - 12*z + 12*nc^2*z - 2*Pi^2*z + 
           10*nc^2*Pi^2*z + 12*z^2 - 12*nc^2*z^2 + 2*Pi^2*z^2 + 
           6*nc^2*Pi^2*z^2))/(48*nc) + (-6*z + 6*nc^2*z - Pi^2*z + 
          5*nc^2*Pi^2*z + 6*z^2 - 6*nc^2*z^2 + Pi^2*z^2 + 3*nc^2*Pi^2*z^2 + 
          2*Zeta[3] + 10*nc^2*Zeta[3] - 4*z*Zeta[3] + 28*nc^2*z*Zeta[3] + 
          4*z^2*Zeta[3] + 20*nc^2*z^2*Zeta[3])/(48*nc)) + 
      H[0, 0, z]*(-(Lb^3*(-1 - 3*nc^2 + 2*z - 10*nc^2*z - 4*z^2 + 
            4*nc^2*z^2))/(24*nc) - (Lb^2*(3 + 9*nc^2 + 36*z - 84*nc^2*z - 
           24*z^2 + 200*nc^2*z^2))/(96*nc) - 
        (Lb*(72 - 240*nc^2 - 3*Pi^2 - 9*nc^2*Pi^2 + 135*z - 327*nc^2*z + 
           6*Pi^2*z - 30*nc^2*Pi^2*z - 72*z^2 - 472*nc^2*z^2 - 12*Pi^2*z^2 + 
           12*nc^2*Pi^2*z^2))/(288*nc) - (810 + 654*nc^2 + 9*Pi^2 + 
          27*nc^2*Pi^2 + 1566*z - 7278*nc^2*z + 108*Pi^2*z - 
          252*nc^2*Pi^2*z - 432*z^2 + 10672*nc^2*z^2 - 72*Pi^2*z^2 + 
          600*nc^2*Pi^2*z^2 - 72*Zeta[3] - 216*nc^2*Zeta[3] + 144*z*Zeta[3] - 
          720*nc^2*z*Zeta[3] - 288*z^2*Zeta[3] + 288*nc^2*z^2*Zeta[3])/
         (3456*nc)) + H[0, z]*
       (-(Lb^4*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 4*z^2 + 4*nc^2*z^2))/
         (48*nc) - (Lb^3*(3 + 9*nc^2 + 36*z - 132*nc^2*z - 24*z^2 + 
           200*nc^2*z^2))/(144*nc) - (Lb^2*(72 - 240*nc^2 - 3*Pi^2 - 
           9*nc^2*Pi^2 + 135*z - 471*nc^2*z + 6*Pi^2*z - 54*nc^2*Pi^2*z - 
           72*z^2 - 472*nc^2*z^2 - 12*Pi^2*z^2 + 12*nc^2*Pi^2*z^2))/
         (288*nc) - (Lb*(810 + 654*nc^2 + 9*Pi^2 + 27*nc^2*Pi^2 + 1566*z - 
           8142*nc^2*z + 108*Pi^2*z - 396*nc^2*Pi^2*z - 432*z^2 + 
           10672*nc^2*z^2 - 72*Pi^2*z^2 + 600*nc^2*Pi^2*z^2 - 72*Zeta[3] - 
           216*nc^2*Zeta[3] + 144*z*Zeta[3] - 1296*nc^2*z*Zeta[3] - 
           288*z^2*Zeta[3] + 288*nc^2*z^2*Zeta[3]))/(1728*nc) - 
        (48600 - 250680*nc^2 + 2160*Pi^2 - 7200*nc^2*Pi^2 - 63*Pi^4 - 
          189*nc^2*Pi^4 + 90720*z - 86640*nc^2*z + 4050*Pi^2*z - 
          14130*nc^2*Pi^2*z + 126*Pi^4*z - 1134*nc^2*Pi^4*z - 12960*z^2 - 
          502880*nc^2*z^2 - 2160*Pi^2*z^2 - 14160*nc^2*Pi^2*z^2 - 
          252*Pi^4*z^2 + 252*nc^2*Pi^4*z^2 + 1080*Zeta[3] + 
          3240*nc^2*Zeta[3] + 12960*z*Zeta[3] - 47520*nc^2*z*Zeta[3] - 
          8640*z^2*Zeta[3] + 72000*nc^2*z^2*Zeta[3])/(103680*nc)) + 
      H[1, 0, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(12*nc) + 
        (Lb^2*(-1 + z)*(4*nc^2 - 2*nc^2*z + 3*z^2 + 19*nc^2*z^2))/(12*nc*z) - 
        (Lb*(-128*nc^2 + 240*nc^2*z - 3*Pi^2*z + 3*nc^2*Pi^2*z + 36*z^2 - 
           420*nc^2*z^2 + 6*Pi^2*z^2 - 6*nc^2*Pi^2*z^2 - 36*z^3 + 
           308*nc^2*z^3 - 6*Pi^2*z^3 + 6*nc^2*Pi^2*z^3))/(144*nc*z) + 
        (-416*nc^2 - 12*nc^2*Pi^2 + 816*nc^2*z + 18*nc^2*Pi^2*z - 54*z^2 - 
          1626*nc^2*z^2 - 9*Pi^2*z^2 - 63*nc^2*Pi^2*z^2 + 54*z^3 + 
          1226*nc^2*z^3 + 9*Pi^2*z^3 + 57*nc^2*Pi^2*z^3 + 18*z*Zeta[3] - 
          18*nc^2*z*Zeta[3] - 36*z^2*Zeta[3] + 36*nc^2*z^2*Zeta[3] + 
          36*z^3*Zeta[3] - 36*nc^2*z^3*Zeta[3])/(432*nc*z)) + 
      H[1, 1, z]*((Lb^2*(1 + nc^2)*(-1 + z)*z)/(4*nc) + 
        (Lb^3*(1 + nc^2)*(1 - 2*z + 2*z^2))/(12*nc) + 
        (Lb*(1 + nc^2)*(Pi^2 - 15*z - 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/
         (48*nc) + (-32*nc^2*Pi^2 + 9*z + 9*nc^2*z + 48*nc^2*Pi^2*z - 
          63*z^2 - 63*nc^2*z^2 - 6*Pi^2*z^2 - 198*nc^2*Pi^2*z^2 + 36*z^3 + 
          36*nc^2*z^3 + 6*Pi^2*z^3 + 182*nc^2*Pi^2*z^3 + 12*z*Zeta[3] + 
          156*nc^2*z*Zeta[3] - 24*z^2*Zeta[3] - 312*nc^2*z^2*Zeta[3] + 
          24*z^3*Zeta[3] + 312*nc^2*z^3*Zeta[3])/(288*nc*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(Pi^2 - 12*z - 2*Pi^2*z + 12*z^2 + 
            2*Pi^2*z^2))/(24*nc) + (Ls*(-1 + nc)*(1 + nc)*
          (Pi^2 - 12*z - 2*Pi^2*z + 12*z^2 + 2*Pi^2*z^2))/(24*nc) + 
        (1088*nc^2 - 48*nc^2*Pi^2 + 702*z - 2358*nc^2*z + 63*Pi^2*z + 
          117*nc^2*Pi^2*z - 5562*z^2 + 12978*nc^2*z^2 - 72*Pi^2*z^2 - 
          72*nc^2*Pi^2*z^2 + 5400*z^3 - 12680*nc^2*z^3 + 36*Pi^2*z^3 + 
          120*nc^2*Pi^2*z^3 - 1656*z*Zeta[3] + 1656*nc^2*z*Zeta[3] + 
          3312*z^2*Zeta[3] - 2448*nc^2*z^2*Zeta[3] - 3312*z^3*Zeta[3] + 
          3312*nc^2*z^3*Zeta[3])/(1728*nc*z)) + 
      H[1, z]*(-(Lb^3*(-1 + 3*nc^2)*(-1 + z)*z)/(6*nc) - 
        (Lb^4*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(24*nc) - 
        (Lb^2*(-Pi^2 + 3*nc^2*Pi^2 + 9*z - 39*nc^2*z + 2*Pi^2*z - 
           6*nc^2*Pi^2*z - 12*z^2 + 36*nc^2*z^2 - 2*Pi^2*z^2 + 
           6*nc^2*Pi^2*z^2))/(48*nc) - (Lb*(-16*nc^2*Pi^2 + 9*z + 9*nc^2*z + 
           24*nc^2*Pi^2*z + 9*z^2 - 135*nc^2*z^2 + 6*Pi^2*z^2 - 
           114*nc^2*Pi^2*z^2 - 36*z^3 + 108*nc^2*z^3 - 6*Pi^2*z^3 + 
           106*nc^2*Pi^2*z^3 - 12*z*Zeta[3] + 108*nc^2*z*Zeta[3] + 
           24*z^2*Zeta[3] - 216*nc^2*z^2*Zeta[3] - 24*z^3*Zeta[3] + 
           216*nc^2*z^3*Zeta[3]))/(144*nc*z) - 
        (2560*nc^2*Pi^2 + 1620*z + 1620*nc^2*z - 4800*nc^2*Pi^2*z - 
          21*Pi^4*z + 123*nc^2*Pi^4*z - 1620*z^2 - 10260*nc^2*z^2 + 
          270*Pi^2*z^2 + 6510*nc^2*Pi^2*z^2 + 42*Pi^4*z^2 - 
          246*nc^2*Pi^4*z^2 - 2160*z^3 + 6480*nc^2*z^3 - 360*Pi^2*z^3 - 
          4360*nc^2*Pi^2*z^3 - 42*Pi^4*z^3 + 246*nc^2*Pi^4*z^3 - 
          5760*nc^2*Zeta[3] + 8640*nc^2*z*Zeta[3] + 1440*z^2*Zeta[3] - 
          47520*nc^2*z^2*Zeta[3] - 1440*z^3*Zeta[3] + 44640*nc^2*z^3*Zeta[3])/
         (17280*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(-6*z - Pi^2*z + 6*z^2 + Pi^2*z^2 + 
            2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/(12*nc) + 
        (Ls*(-1 + nc)*(1 + nc)*(-6*z - Pi^2*z + 6*z^2 + Pi^2*z^2 + 
           2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/(12*nc) + 
        (-36800*nc^2 + 1920*nc^2*Pi^2 + 21060*z + 81900*nc^2*z + 810*Pi^2*z - 
          4770*nc^2*Pi^2*z - 684*Pi^4*z + 684*nc^2*Pi^4*z - 163620*z^2 + 
          13860*nc^2*z^2 - 3915*Pi^2*z^2 + 14895*nc^2*Pi^2*z^2 + 
          1368*Pi^4*z^2 - 360*nc^2*Pi^4*z^2 + 158760*z^3 - 88120*nc^2*z^3 + 
          3780*Pi^2*z^3 - 11100*nc^2*Pi^2*z^3 - 1368*Pi^4*z^3 + 
          1368*nc^2*Pi^4*z^3 - 5760*nc^2*Zeta[3] + 3780*z*Zeta[3] + 
          11340*nc^2*z*Zeta[3] + 41040*z^2*Zeta[3] - 62640*nc^2*z^2*Zeta[3] - 
          43200*z^3*Zeta[3] + 68400*nc^2*z^3*Zeta[3])/(25920*nc*z)) + 
      (1020160*nc^2 - 67200*nc^2*Pi^2 - 7056*nc^2*Pi^4 + 505440*z - 
        2262240*nc^2*z + 21060*Pi^2*z + 125100*nc^2*Pi^2*z + 1323*Pi^4*z + 
        11529*nc^2*Pi^4*z - 3888000*z^2 + 9051840*nc^2*z^2 - 
        127980*Pi^2*z^2 - 26820*nc^2*Pi^2*z^2 + 13392*Pi^4*z^2 - 
        43632*nc^2*Pi^4*z^2 + 3771360*z^3 - 8509600*nc^2*z^3 + 
        123120*Pi^2*z^3 - 34320*nc^2*Pi^2*z^3 - 14148*Pi^4*z^3 + 
        50688*nc^2*Pi^4*z^3 + 184320*nc^2*Zeta[3] + 38880*z*Zeta[3] - 
        401760*nc^2*z*Zeta[3] - 62640*Pi^2*z*Zeta[3] + 
        62640*nc^2*Pi^2*z*Zeta[3] + 356400*z^2*Zeta[3] + 
        498960*nc^2*z^2*Zeta[3] + 125280*Pi^2*z^2*Zeta[3] - 
        30240*nc^2*Pi^2*z^2*Zeta[3] - 362880*z^3*Zeta[3] - 
        184320*nc^2*z^3*Zeta[3] - 125280*Pi^2*z^3*Zeta[3] + 
        125280*nc^2*Pi^2*z^3*Zeta[3] - 1251936*z*Zeta[5] + 
        1251936*nc^2*z*Zeta[5] + 2503872*z^2*Zeta[5] - 
        2037312*nc^2*z^2*Zeta[5] - 2503872*z^3*Zeta[5] + 
        2503872*nc^2*z^3*Zeta[5])/(622080*nc*z))
 
IIPT[q, q, 0] = delta[1 - z]
 
IIPT[q, q, 1] = -((-1 + nc)*(1 + nc)*(-1 + z))/(4*nc) + 
    (Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
    ((-1 + nc)*(1 + nc)*delta[1 - z])/(2*ep^2*nc) + 
    ((Lb^2*(-1 + nc)*(1 + nc))/(4*nc) + 
      Lb*((Lomega*(-1 + nc)*(1 + nc))/(2*nc) - (Ls*(-1 + nc)*(1 + nc))/
         (2*nc)) - ((-1 + nc)*(1 + nc)*Pi^2)/(24*nc))*delta[1 - z] - 
    (Lb*(-1 + nc)*(1 + nc)*PlusD[1 - z, 0])/(2*nc) + 
    (((-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + ((Lb*(-1 + nc)*(1 + nc))/(2*nc) + 
        (Lomega*(-1 + nc)*(1 + nc))/(2*nc) - (Ls*(-1 + nc)*(1 + nc))/(2*nc))*
       delta[1 - z] - ((-1 + nc)*(1 + nc)*PlusD[1 - z, 0])/(2*nc))/ep + 
    ep*(-(Lb*(-1 + nc)*(1 + nc)*(-1 + z))/(4*nc) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) + 
      ((-1 + nc)*(1 + nc)*Pi^2*(1 + z))/(48*nc) + 
      (-(Lb^2*(-1 + nc)*(1 + nc))/(4*nc) - ((-1 + nc)*(1 + nc)*Pi^2)/(24*nc))*
       PlusD[1 - z, 0] + delta[1 - z]*((Lb^3*(-1 + nc)*(1 + nc))/(12*nc) + 
        Lb^2*((Lomega*(-1 + nc)*(1 + nc))/(4*nc) - (Ls*(-1 + nc)*(1 + nc))/
           (4*nc)) - (Lb*(-1 + nc)*(1 + nc)*Pi^2)/(24*nc) + 
        (Lomega*(-1 + nc)*(1 + nc)*Pi^2)/(24*nc) - 
        (Ls*(-1 + nc)*(1 + nc)*Pi^2)/(24*nc) - ((-1 + nc)*(1 + nc)*Zeta[3])/
         (3*nc))) + ep^2*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/(8*nc) + 
      (Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z))/(48*nc) + 
      PlusD[1 - z, 0]*(-(Lb^3*(-1 + nc)*(1 + nc))/(12*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*Pi^2)/(24*nc) - ((-1 + nc)*(1 + nc)*Zeta[3])/
         (6*nc)) - ((-1 + nc)*(1 + nc)*(-Pi^2 + Pi^2*z - 4*Zeta[3] - 
         4*z*Zeta[3]))/(48*nc) + delta[1 - z]*
       ((Lb^4*(-1 + nc)*(1 + nc))/(48*nc) + 
        Lb^3*((Lomega*(-1 + nc)*(1 + nc))/(12*nc) - (Ls*(-1 + nc)*(1 + nc))/
           (12*nc)) - (Lb^2*(-1 + nc)*(1 + nc)*Pi^2)/(48*nc) - 
        (3*(-1 + nc)*(1 + nc)*Pi^4)/(320*nc) + 
        (Lomega*(-1 + nc)*(1 + nc)*Zeta[3])/(6*nc) - 
        (Ls*(-1 + nc)*(1 + nc)*Zeta[3])/(6*nc) + 
        Lb*((Lomega*(-1 + nc)*(1 + nc)*Pi^2)/(24*nc) - 
          (Ls*(-1 + nc)*(1 + nc)*Pi^2)/(24*nc) - ((-1 + nc)*(1 + nc)*Zeta[3])/
           (3*nc)))) + ep^3*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + z))/(24*nc) + 
      (Lb^4*(-1 + nc)*(1 + nc)*(1 + z))/(96*nc) + 
      (Lb^2*(-1 + nc)*(1 + nc)*Pi^2*(1 + z))/(96*nc) + 
      PlusD[1 - z, 0]*(-(Lb^4*(-1 + nc)*(1 + nc))/(48*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*Pi^2)/(48*nc) - ((-1 + nc)*(1 + nc)*Pi^4)/
         (320*nc) - (Lb*(-1 + nc)*(1 + nc)*Zeta[3])/(6*nc)) + 
      ((-1 + nc)*(1 + nc)*(3*Pi^4 + 3*Pi^4*z + 160*Zeta[3] - 160*z*Zeta[3]))/
       (1920*nc) - (Lb*(-1 + nc)*(1 + nc)*(-Pi^2 + Pi^2*z - 4*Zeta[3] - 
         4*z*Zeta[3]))/(48*nc) + delta[1 - z]*
       ((Lb^5*(-1 + nc)*(1 + nc))/(240*nc) + 
        Lb^4*((Lomega*(-1 + nc)*(1 + nc))/(48*nc) - (Ls*(-1 + nc)*(1 + nc))/
           (48*nc)) - (Lb^3*(-1 + nc)*(1 + nc)*Pi^2)/(144*nc) + 
        (Lomega*(-1 + nc)*(1 + nc)*Pi^4)/(320*nc) - 
        (Ls*(-1 + nc)*(1 + nc)*Pi^4)/(320*nc) + 
        Lb^2*((Lomega*(-1 + nc)*(1 + nc)*Pi^2)/(48*nc) - 
          (Ls*(-1 + nc)*(1 + nc)*Pi^2)/(48*nc) - ((-1 + nc)*(1 + nc)*Zeta[3])/
           (6*nc)) + Lb*((-3*(-1 + nc)*(1 + nc)*Pi^4)/(320*nc) + 
          (Lomega*(-1 + nc)*(1 + nc)*Zeta[3])/(6*nc) - 
          (Ls*(-1 + nc)*(1 + nc)*Zeta[3])/(6*nc)) - 
        ((-1 + nc)*(1 + nc)*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/(90*nc))) + 
    ep^4*(-(Lb^4*(-1 + nc)*(1 + nc)*(-1 + z))/(96*nc) + 
      (Lb^5*(-1 + nc)*(1 + nc)*(1 + z))/(480*nc) + 
      (Lb^3*(-1 + nc)*(1 + nc)*Pi^2*(1 + z))/(288*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(3*Pi^4 + 3*Pi^4*z + 160*Zeta[3] - 
         160*z*Zeta[3]))/(1920*nc) - (Lb^2*(-1 + nc)*(1 + nc)*
        (-Pi^2 + Pi^2*z - 4*Zeta[3] - 4*z*Zeta[3]))/(96*nc) - 
      ((-1 + nc)*(1 + nc)*(-9*Pi^4 + 9*Pi^4*z - 40*Pi^2*Zeta[3] - 
         40*Pi^2*z*Zeta[3] - 288*Zeta[5] - 288*z*Zeta[5]))/(5760*nc) + 
      PlusD[1 - z, 0]*(-(Lb^5*(-1 + nc)*(1 + nc))/(240*nc) - 
        (Lb^3*(-1 + nc)*(1 + nc)*Pi^2)/(144*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*Pi^4)/(320*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*Zeta[3])/(12*nc) - 
        ((-1 + nc)*(1 + nc)*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/(360*nc)) + 
      delta[1 - z]*((Lb^6*(-1 + nc)*(1 + nc))/(1440*nc) + 
        Lb^5*((Lomega*(-1 + nc)*(1 + nc))/(240*nc) - (Ls*(-1 + nc)*(1 + nc))/
           (240*nc)) - (Lb^4*(-1 + nc)*(1 + nc)*Pi^2)/(576*nc) + 
        Lb^3*((Lomega*(-1 + nc)*(1 + nc)*Pi^2)/(144*nc) - 
          (Ls*(-1 + nc)*(1 + nc)*Pi^2)/(144*nc) - 
          ((-1 + nc)*(1 + nc)*Zeta[3])/(18*nc)) + 
        Lb^2*((-3*(-1 + nc)*(1 + nc)*Pi^4)/(640*nc) + 
          (Lomega*(-1 + nc)*(1 + nc)*Zeta[3])/(12*nc) - 
          (Ls*(-1 + nc)*(1 + nc)*Zeta[3])/(12*nc)) - 
        ((-1 + nc)*(1 + nc)*(61*Pi^6 + 6720*Zeta[3]^2))/(48384*nc) + 
        (Lomega*(-1 + nc)*(1 + nc)*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/(360*nc) - 
        (Ls*(-1 + nc)*(1 + nc)*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/(360*nc) + 
        Lb*((Lomega*(-1 + nc)*(1 + nc)*Pi^4)/(320*nc) - 
          (Ls*(-1 + nc)*(1 + nc)*Pi^4)/(320*nc) - 
          ((-1 + nc)*(1 + nc)*(5*Pi^2*Zeta[3] + 36*Zeta[5]))/(90*nc))))
 
IIPT[q, q, 2] = (Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(6*nc^2) + 
    (Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z))/(48*nc^2) - 
    (Ls*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z))/(48*nc^2) + 
    nf*((-5*Lb*(-1 + nc)*(1 + nc)*(1 + z))/(72*nc) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
      ((-1 + nc)*(1 + nc)*(74 + 3*Pi^2 + 38*z + 3*Pi^2*z))/(864*nc)) + 
    Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(4*nc^2) + 
      (Ls*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(4*nc^2) - 
      ((-1 + nc)*(1 + nc)*(32*nc + 81*z - 54*nc*z - 94*nc^2*z + 
         3*nc^2*Pi^2*z - 81*z^2 + 54*nc*z^2 - 40*nc^2*z^2 + 3*nc^2*Pi^2*z^2 - 
         32*nc*z^3))/(144*nc^2*z)) + 
    Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(4*nc^2) - 
      (Ls*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(4*nc^2) + 
      ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
         3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(48*nc^2*z)) + 
    ((-1 + nc)^2*(1 + nc)^2*delta[1 - z])/(8*ep^4*nc^2) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 2*nc*z^2 + 
         3*nc^2*z^2))/(16*nc^2*(-1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(-15 - 3*nc - 2*nc^2 + 6*z - 6*nc^2*z - 
         5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/(48*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(90 - 84*nc + 26*nc^2 - 3*Pi^2 - 6*nc*Pi^2 + 
         3*nc^2*Pi^2 - 234*z + 132*nc*z + 90*nc^2*z + 288*z^2 - 176*nc*z^2 + 
         44*nc^2*z^2 - 9*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 9*nc^2*Pi^2*z^2 + 
         128*nc*z^3))/(576*nc^2*(-1 + z)) + 
      nf*((-5*(-1 + nc)*(1 + nc)*(1 + z^2))/(144*nc*(-1 + z)) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc*(-1 + z))))*H[0, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(4*nc^2) + 
      (Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(4*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-2*Pi^2 + 2*nc^2*Pi^2 - 3*z - 3*nc^2*z - 
         2*Pi^2*z + 2*nc^2*Pi^2*z))/(96*nc^2))*H[1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(48*nc*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2))/
       (16*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-9 - 3*nc - 2*nc^2 - 6*z - 
         6*nc^2*z + 6*z^2 - 5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/
       (96*nc^2*(-1 + z)))*H[0, 0, z] + 
    (-((-1 + nc)^2*(1 + nc)^2*(-1 + z))/(16*nc^2) + 
      (Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)))*H[0, 1, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 
         4*nc*z^2))/(48*nc^2*z))*H[1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2)*
      H[0, 0, 0, z])/(32*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, z])/(8*nc^2*(-1 + z)) - 
    ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[0, 1, 1, z])/(16*nc^2*(-1 + z)) + 
    ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[1, 0, 0, z])/(16*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 0, 1, z])/(8*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 0, z])/(8*nc^2*(-1 + z)) + 
    (((-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2) + 
      ((11*(-1 + nc)*(1 + nc))/96 + (Lb*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2) + 
        (Lomega*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2) - 
        (Ls*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2) - ((-1 + nc)*(1 + nc)*nf)/
         (48*nc))*delta[1 - z] - ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 0])/
       (4*nc^2))/ep^3 + ((Lb^2*(-1 + nc)^2*(1 + nc)^2)/(2*nc^2) + 
      ((-1 + nc)^2*(1 + nc)^2*Pi^2)/(24*nc^2))*PlusD[1 - z, 1] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(4*nc^2) + 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2) - 
      (Ls*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
         3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(96*nc^2*z) + 
      ((11*Lomega*(-1 + nc)*(1 + nc))/48 + (Lb^2*(-1 + nc)^2*(1 + nc)^2)/
         (4*nc^2) + (Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(8*nc^2) + 
        (Ls^2*(-1 + nc)^2*(1 + nc)^2)/(8*nc^2) + 
        Ls*((-11*(-1 + nc)*(1 + nc))/48 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (4*nc^2)) + Lb*((11*(-1 + nc)*(1 + nc))/48 + 
          (Lomega*(-1 + nc)^2*(1 + nc)^2)/(2*nc^2) - 
          (Ls*(-1 + nc)^2*(1 + nc)^2)/(2*nc^2)) + 
        ((-5*(-1 + nc)*(1 + nc))/(144*nc) - (Lb*(-1 + nc)*(1 + nc))/(24*nc) - 
          (Lomega*(-1 + nc)*(1 + nc))/(24*nc) + (Ls*(-1 + nc)*(1 + nc))/
           (24*nc))*nf - ((-1 + nc)*(1 + nc)*(-67*nc^2 - 12*Pi^2 + 
           15*nc^2*Pi^2))/(288*nc^2))*delta[1 - z] + 
      ((-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 2*nc*z^2 + 3*nc^2*z^2)*
        H[0, z])/(32*nc^2*(-1 + z)) + ((-1 + nc)^2*(1 + nc)^2*(1 + z)*
        H[1, z])/(8*nc^2) + ((-11*(-1 + nc)*(1 + nc))/48 - 
        (Lb*(-1 + nc)^2*(1 + nc)^2)/(2*nc^2) - 
        (Lomega*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2) + 
        (Ls*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2) + ((-1 + nc)*(1 + nc)*nf)/
         (24*nc))*PlusD[1 - z, 0] + ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 1])/
       (4*nc^2))/ep^2 + ((-1 + nc)*(1 + nc)*(-272*nc + 12*nc*Pi^2 - 594*z + 
       686*nc*z - 1006*nc^2*z + 18*Pi^2*z - 57*nc*Pi^2*z + 3*nc^2*Pi^2*z + 
       1188*z^2 - 972*nc*z^2 + 396*nc^2*z^2 - 36*Pi^2*z^2 + 90*nc*Pi^2*z^2 - 
       72*nc^2*Pi^2*z^2 - 594*z^3 + 974*nc*z^3 + 610*nc^2*z^3 + 18*Pi^2*z^3 - 
       57*nc*Pi^2*z^3 + 69*nc^2*Pi^2*z^3 - 416*nc*z^4 + 12*nc*Pi^2*z^4 + 
       576*z*Zeta[3] + 828*nc^2*z*Zeta[3] + 720*z^3*Zeta[3] - 
       828*nc^2*z^3*Zeta[3]))/(1728*nc^2*(-1 + z)*z) + 
    PlusD[1 - z, 0]*(-(Lb^3*(-1 + nc)^2*(1 + nc)^2)/(3*nc^2) + 
      Lb^2*((-11*(-1 + nc)*(1 + nc))/24 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
         (2*nc^2) + (Ls*(-1 + nc)^2*(1 + nc)^2)/(2*nc^2)) - 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(24*nc^2) + 
      (Ls*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(24*nc^2) + 
      (Lb*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 + 
      nf*((5*Lb*(-1 + nc)*(1 + nc))/(36*nc) + (Lb^2*(-1 + nc)*(1 + nc))/
         (12*nc) + ((-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(432*nc)) - 
      ((-1 + nc)*(1 + nc)*(808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 
         828*nc^2*Zeta[3]))/(864*nc^2)) + delta[1 - z]*
     ((Lb^4*(-1 + nc)^2*(1 + nc)^2)/(12*nc^2) + 
      Lb^3*((11*(-1 + nc)*(1 + nc))/72 + (Lomega*(-1 + nc)^2*(1 + nc)^2)/
         (3*nc^2) - (Ls*(-1 + nc)^2*(1 + nc)^2)/(3*nc^2)) + 
      (Lomega^2*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(48*nc^2) + 
      (Ls^2*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(48*nc^2) + 
      Lb^2*((11*Lomega*(-1 + nc)*(1 + nc))/24 + 
        (Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2) + 
        (Ls^2*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2) + 
        Ls*((-11*(-1 + nc)*(1 + nc))/24 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (2*nc^2)) - ((-1 + nc)*(1 + nc)*(-67*nc^2 - 12*Pi^2 + 
           15*nc^2*Pi^2))/(144*nc^2)) + (Lomega*(-1 + nc)*(1 + nc)*
        (808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 828*nc^2*Zeta[3]))/
       (864*nc^2) - ((-1 + nc)*(1 + nc)*(-24280*nc^2 + 3015*nc^2*Pi^2 - 
         189*Pi^4 + 99*nc^2*Pi^4 + 21780*nc^2*Zeta[3]))/(25920*nc^2) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc))/(36*nc) + 
        Lb^2*((-5*(-1 + nc)*(1 + nc))/(72*nc) - (Lomega*(-1 + nc)*(1 + nc))/
           (12*nc) + (Ls*(-1 + nc)*(1 + nc))/(12*nc)) - 
        (Lomega*(-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(432*nc) + 
        (Ls*(-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(432*nc) + 
        Lb*((-5*Lomega*(-1 + nc)*(1 + nc))/(36*nc) + 
          (5*Ls*(-1 + nc)*(1 + nc))/(36*nc) + ((-1 + nc)*(1 + nc)*
            (-56 + 9*Pi^2))/(432*nc)) + ((-1 + nc)*(1 + nc)*
          (-328 + 45*Pi^2 + 396*Zeta[3]))/(2592*nc)) + 
      Ls*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(24*nc^2) - 
        ((-1 + nc)*(1 + nc)*(808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 
           828*nc^2*Zeta[3]))/(864*nc^2)) + 
      Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 + 
        (Ls*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 - 
        ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 288*Zeta[3] + 
           1044*nc^2*Zeta[3]))/(864*nc^2))) + 
    (-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) + 
      (Ls*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) + 
      (Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(4*nc^2) - 
      ((-1 + nc)*(1 + nc)*(32*nc + 81*z - 54*nc*z - 94*nc^2*z + 
         3*nc^2*Pi^2*z - 81*z^2 + 54*nc*z^2 - 40*nc^2*z^2 + 3*nc^2*Pi^2*z^2 - 
         32*nc*z^3))/(288*nc^2*z) + nf*((-5*(-1 + nc)*(1 + nc)*(1 + z))/
         (144*nc) - (Lb*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(4*nc^2) - 
        (Ls*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(4*nc^2) + 
        ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
           3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(48*nc^2*z)) + 
      (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(48*nc*(-1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 2*nc*z^2 + 
           3*nc^2*z^2))/(16*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-15 - 3*nc - 2*nc^2 + 6*z - 6*nc^2*z - 
           5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/(96*nc^2*(-1 + z)))*H[0, z] + 
      (-((-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) + 
        (Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(4*nc^2))*H[1, z] + 
      ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2)*
        H[0, 0, z])/(32*nc^2*(-1 + z)) + ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*
        H[0, 1, z])/(16*nc^2*(-1 + z)) + ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*
        H[1, 0, z])/(16*nc^2*(-1 + z)) + 
      (-(Lb^2*(-1 + nc)^2*(1 + nc)^2)/(2*nc^2) + 
        Lb*((-11*(-1 + nc)*(1 + nc))/24 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (2*nc^2) + (Ls*(-1 + nc)^2*(1 + nc)^2)/(2*nc^2)) + 
        ((5*(-1 + nc)*(1 + nc))/(72*nc) + (Lb*(-1 + nc)*(1 + nc))/(12*nc))*
         nf + ((-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/144)*PlusD[1 - z, 0] + 
      (Lb*(-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 1])/(2*nc^2) + 
      delta[1 - z]*((Lb^3*(-1 + nc)^2*(1 + nc)^2)/(6*nc^2) + 
        Lb^2*((11*(-1 + nc)*(1 + nc))/48 + (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (2*nc^2) - (Ls*(-1 + nc)^2*(1 + nc)^2)/(2*nc^2)) - 
        (Lomega*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/144 + 
        (Ls*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/144 + 
        nf*(-(Lb^2*(-1 + nc)*(1 + nc))/(24*nc) - 
          (5*Lomega*(-1 + nc)*(1 + nc))/(72*nc) + (5*Ls*(-1 + nc)*(1 + nc))/
           (72*nc) + Lb*((-5*(-1 + nc)*(1 + nc))/(72*nc) - 
            (Lomega*(-1 + nc)*(1 + nc))/(12*nc) + (Ls*(-1 + nc)*(1 + nc))/
             (12*nc)) + ((-1 + nc)*(1 + nc)*(-56 + 9*Pi^2))/(864*nc)) + 
        Lb*((11*Lomega*(-1 + nc)*(1 + nc))/24 + (Lomega^2*(-1 + nc)^2*
            (1 + nc)^2)/(4*nc^2) + (Ls^2*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2) + 
          Ls*((-11*(-1 + nc)*(1 + nc))/24 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
             (2*nc^2)) - ((-1 + nc)*(1 + nc)*(-67*nc^2 - 12*Pi^2 + 
             15*nc^2*Pi^2))/(144*nc^2)) - ((-1 + nc)*(1 + nc)*
          (-808*nc^2 + 99*nc^2*Pi^2 - 288*Zeta[3] + 1044*nc^2*Zeta[3]))/
         (1728*nc^2)))/ep + ep*((Lb^4*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
       (12*nc^2) + Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(4*nc^2) + 
        (Ls*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(4*nc^2) - 
        ((-1 + nc)*(1 + nc)*(32*nc + 81*z - 54*nc*z - 94*nc^2*z + 
           3*nc^2*Pi^2*z - 81*z^2 + 54*nc*z^2 - 40*nc^2*z^2 + 
           3*nc^2*Pi^2*z^2 - 32*nc*z^3))/(144*nc^2*z)) + 
      Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(6*nc^2) - 
        (Ls*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(6*nc^2) + 
        ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
           3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(72*nc^2*z)) + 
      ((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 
           3*nc^2*z^2))/(16*nc^2*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*
          (-9 - 3*nc - 2*nc^2 - 6*z - 6*nc^2*z + 6*z^2 - 5*nc*z^2 - 
           5*nc^2*z^2 + 8*nc*z^3))/(48*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(90 - 84*nc + 26*nc^2 + 3*Pi^2 - 6*nc*Pi^2 + 
           3*nc^2*Pi^2 - 234*z + 132*nc*z + 90*nc^2*z + 288*z^2 - 
           176*nc*z^2 + 44*nc^2*z^2 - 3*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 
           9*nc^2*Pi^2*z^2 + 128*nc*z^3))/(576*nc^2*(-1 + z)) + 
        nf*((-5*(-1 + nc)*(1 + nc)*(1 + z^2))/(144*nc*(-1 + z)) - 
          (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc*(-1 + z))))*H[0, 0, z] + 
      (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) + 
        (Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)) + 
        ((-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/(96*nc^2*(-1 + z)))*
       H[0, 1, z] + ((Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (8*nc^2*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 4*nc*z^2))/(24*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(64*nc + 108*z - 184*nc*z + 3*Pi^2*z - 
           3*nc^2*Pi^2*z - 216*z^2 + 240*nc*z^2 + 108*z^3 - 184*nc*z^3 + 
           3*Pi^2*z^3 - 3*nc^2*Pi^2*z^3 + 64*nc*z^4))/(288*nc^2*(-1 + z)*z))*
       H[1, 0, z] + ((-1 + nc)*(1 + nc)*(1 + nc^2)*z*H[1, 1, z])/(32*nc^2) + 
      (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(48*nc*(-1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 
           3*nc^2*z^2))/(16*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-9 - 3*nc - 2*nc^2 - 6*z - 6*nc^2*z + 6*z^2 - 
           5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/(96*nc^2*(-1 + z)))*
       H[0, 0, 0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z))/(8*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(-1 + z)))*H[0, 1, 0, z] + 
      (((-1 + nc)^2*(1 + nc)^2*(-1 + z))/(16*nc^2) - 
        (Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)))*
       H[0, 1, 1, z] + ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (8*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*
          (-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 4*nc*z^2))/(48*nc^2*z))*
       H[1, 0, 0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z))/(8*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(-1 + z)))*H[1, 0, 1, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4*nc + 9*z - 2*nc*z + 4*nc*z^2))/
         (24*nc^2*z))*H[1, 1, 0, z] + ((-1 + nc)*(1 + nc)*
        (1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2)*H[0, 0, 0, 0, z])/
       (32*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, 1, 0, z])/
       (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, 0, z])/
       (8*nc^2*(-1 + z)) + ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*
        H[0, 1, 1, 1, z])/(16*nc^2*(-1 + z)) + 
      ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[1, 0, 0, 0, z])/
       (16*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 0, 1, 1, z])/
       (8*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 0, 0, z])/
       (8*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 0, 1, z])/
       (4*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 1, 0, z])/
       (4*nc^2*(-1 + z)) + PlusD[1 - z, 1]*((Lb^3*(-1 + nc)^2*(1 + nc)^2)/
         (3*nc^2) + (Lb*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(12*nc^2) + 
        ((-1 + nc)^2*(1 + nc)^2*Zeta[3])/(6*nc^2)) - 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(-Pi^2 + Pi^2*z - 4*Zeta[3] - 
         4*z*Zeta[3]))/(48*nc^2) + (Ls*(-1 + nc)^2*(1 + nc)^2*
        (-Pi^2 + Pi^2*z - 4*Zeta[3] - 4*z*Zeta[3]))/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-9200*nc + 480*nc*Pi^2 - 22680*z + 34940*nc*z + 
         31120*nc^2*z + 405*Pi^2*z - 1470*nc*Pi^2*z + 1410*nc^2*Pi^2*z - 
         90*Pi^4*z - 342*nc^2*Pi^4*z + 45360*z^2 - 55080*nc*z^2 - 
         13680*nc^2*z^2 - 810*Pi^2*z^2 + 1980*nc*Pi^2*z^2 - 
         810*nc^2*Pi^2*z^2 - 22680*z^3 + 42140*nc*z^3 - 17440*nc^2*z^3 + 
         405*Pi^2*z^3 - 1470*nc*Pi^2*z^3 - 600*nc^2*Pi^2*z^3 - 216*Pi^4*z^3 + 
         342*nc^2*Pi^4*z^3 - 12800*nc*z^4 + 480*nc*Pi^2*z^4 - 
         1440*nc*Zeta[3] + 8640*z*Zeta[3] + 5220*nc*z*Zeta[3] - 
         11520*nc^2*z*Zeta[3] - 17280*z^2*Zeta[3] - 7560*nc*z^2*Zeta[3] + 
         27000*nc^2*z^2*Zeta[3] + 8640*z^3*Zeta[3] + 5220*nc*z^3*Zeta[3] - 
         15480*nc^2*z^3*Zeta[3] - 1440*nc*z^4*Zeta[3]))/
       (25920*nc^2*(-1 + z)*z) + nf*((-5*Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/
         (72*nc) - (Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(36*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(74 + 3*Pi^2 + 38*z + 3*Pi^2*z))/(432*nc) - 
        ((-1 + nc)*(1 + nc)*(418 + 15*Pi^2 + 238*z + 15*Pi^2*z + 36*Zeta[3] + 
           36*z*Zeta[3]))/(2592*nc)) + 
      H[0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 
           2*nc*z^2 + 3*nc^2*z^2))/(24*nc^2*(-1 + z)) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-15 - 3*nc - 2*nc^2 + 6*z - 6*nc^2*z - 
           5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/(48*nc^2*(-1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(90 - 84*nc + 26*nc^2 - 3*Pi^2 - 6*nc*Pi^2 + 
           3*nc^2*Pi^2 - 234*z + 132*nc*z + 90*nc^2*z + 288*z^2 - 
           176*nc*z^2 + 44*nc^2*z^2 - 9*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 
           9*nc^2*Pi^2*z^2 + 128*nc*z^3))/(288*nc^2*(-1 + z)) + 
        nf*((-5*Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(72*nc*(-1 + z)) - 
          (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(38 + 3*Pi^2 + 36*z + 38*z^2 + 3*Pi^2*z^2))/
           (864*nc*(-1 + z))) + ((-1 + nc)*(1 + nc)*(486 + 366*nc + 
           232*nc^2 + 45*Pi^2 + 9*nc*Pi^2 + 6*nc^2*Pi^2 + 1404*z - 
           1092*nc*z + 288*nc^2*z - 18*Pi^2*z + 18*nc^2*Pi^2*z - 1026*z^2 + 
           1558*nc*z^2 + 448*nc^2*z^2 + 15*nc*Pi^2*z^2 + 15*nc^2*Pi^2*z^2 - 
           832*nc*z^3 - 24*nc*Pi^2*z^3 - 36*Zeta[3] - 72*nc*Zeta[3] + 
           36*nc^2*Zeta[3] - 108*z^2*Zeta[3] + 72*nc*z^2*Zeta[3] + 
           108*nc^2*z^2*Zeta[3]))/(1728*nc^2*(-1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z))/(24*nc^2) - 
        (Ls*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z))/(24*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-272*nc + 12*nc*Pi^2 - 594*z + 686*nc*z - 
           1006*nc^2*z + 18*Pi^2*z - 57*nc*Pi^2*z + 3*nc^2*Pi^2*z + 
           1188*z^2 - 972*nc*z^2 + 396*nc^2*z^2 - 36*Pi^2*z^2 + 
           90*nc*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 - 594*z^3 + 974*nc*z^3 + 
           610*nc^2*z^3 + 18*Pi^2*z^3 - 57*nc*Pi^2*z^3 + 69*nc^2*Pi^2*z^3 - 
           416*nc*z^4 + 12*nc*Pi^2*z^4 + 576*z*Zeta[3] + 828*nc^2*z*Zeta[3] + 
           720*z^3*Zeta[3] - 828*nc^2*z^3*Zeta[3]))/(864*nc^2*(-1 + z)*z)) + 
      H[1, z]*(-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(4*nc^2) + 
        (Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(6*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(-2*Pi^2 + 2*nc^2*Pi^2 - 3*z - 3*nc^2*z - 
           2*Pi^2*z + 2*nc^2*Pi^2*z))/(48*nc^2) - 
        ((-1 + nc)*(1 + nc)*(8*nc*Pi^2 - 9*z - 9*nc^2*z + 6*Pi^2*z - 
           20*nc*Pi^2*z + 6*nc^2*Pi^2*z - 12*Pi^2*z^2 + 24*nc*Pi^2*z^2 - 
           12*nc^2*Pi^2*z^2 + 9*z^3 + 9*nc^2*z^3 + 6*Pi^2*z^3 - 
           20*nc*Pi^2*z^3 + 6*nc^2*Pi^2*z^3 + 8*nc*Pi^2*z^4 + 48*z*Zeta[3] + 
           24*nc^2*z*Zeta[3] + 96*z^3*Zeta[3] - 24*nc^2*z^3*Zeta[3]))/
         (288*nc^2*(-1 + z)*z)) + PlusD[1 - z, 0]*
       (-(Lb^4*(-1 + nc)^2*(1 + nc)^2)/(6*nc^2) + 
        Lb^3*((-11*(-1 + nc)*(1 + nc))/36 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (3*nc^2) + (Ls*(-1 + nc)^2*(1 + nc)^2)/(3*nc^2)) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 - 
        (Lomega*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/(6*nc^2) + 
        (Ls*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/(6*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-24280*nc^2 - 1005*nc^2*Pi^2 - 63*Pi^4 + 
           342*nc^2*Pi^4 - 1980*nc^2*Zeta[3]))/(12960*nc^2) + 
        nf*((5*Lb^2*(-1 + nc)*(1 + nc))/(36*nc) + (Lb^3*(-1 + nc)*(1 + nc))/
           (18*nc) + (Lb*(-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(216*nc) + 
          ((-1 + nc)*(1 + nc)*(328 + 15*Pi^2 + 36*Zeta[3]))/(1296*nc)) + 
        Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(12*nc^2) + 
          (Ls*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(12*nc^2) - 
          ((-1 + nc)*(1 + nc)*(808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 
             828*nc^2*Zeta[3]))/(432*nc^2))) + delta[1 - z]*
       ((Lb^5*(-1 + nc)^2*(1 + nc)^2)/(30*nc^2) + 
        Lb^4*((11*(-1 + nc)*(1 + nc))/144 + (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (6*nc^2) - (Ls*(-1 + nc)^2*(1 + nc)^2)/(6*nc^2)) + 
        Lb^3*((11*Lomega*(-1 + nc)*(1 + nc))/36 + 
          (Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(6*nc^2) + 
          (Ls^2*(-1 + nc)^2*(1 + nc)^2)/(6*nc^2) + 
          Ls*((-11*(-1 + nc)*(1 + nc))/36 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
             (3*nc^2)) - ((-1 + nc)*(1 + nc)*(-67*nc^2 - 12*Pi^2 + 
             15*nc^2*Pi^2))/(216*nc^2)) + (Lomega^2*(-1 + nc)^2*(1 + nc)^2*
          Zeta[3])/(12*nc^2) + (Ls^2*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/
         (12*nc^2) - (Lomega*(-1 + nc)*(1 + nc)*(-24280*nc^2 - 
           1005*nc^2*Pi^2 - 63*Pi^4 + 342*nc^2*Pi^4 - 1980*nc^2*Zeta[3]))/
         (12960*nc^2) + Ls*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/
           (6*nc^2) + ((-1 + nc)*(1 + nc)*(-24280*nc^2 - 1005*nc^2*Pi^2 - 
             63*Pi^4 + 342*nc^2*Pi^4 - 1980*nc^2*Zeta[3]))/(12960*nc^2)) + 
        Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 + 
          (Ls*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 - 
          ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 288*Zeta[3] + 
             1044*nc^2*Zeta[3]))/(864*nc^2)) + 
        nf*(-(Lb^4*(-1 + nc)*(1 + nc))/(72*nc) + 
          Lb^3*((-5*(-1 + nc)*(1 + nc))/(108*nc) - 
            (Lomega*(-1 + nc)*(1 + nc))/(18*nc) + (Ls*(-1 + nc)*(1 + nc))/
             (18*nc)) + Lb^2*((-5*Lomega*(-1 + nc)*(1 + nc))/(36*nc) + 
            (5*Ls*(-1 + nc)*(1 + nc))/(36*nc) + ((-1 + nc)*(1 + nc)*
              (-56 + 9*Pi^2))/(432*nc)) - (Lomega*(-1 + nc)*(1 + nc)*
            (328 + 15*Pi^2 + 36*Zeta[3]))/(1296*nc) + 
          (Ls*(-1 + nc)*(1 + nc)*(328 + 15*Pi^2 + 36*Zeta[3]))/(1296*nc) + 
          ((-1 + nc)*(1 + nc)*(-39040 + 5040*Pi^2 + 873*Pi^4 + 
             39600*Zeta[3]))/(155520*nc) + 
          Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(216*nc) + 
            (Ls*(-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(216*nc) + 
            ((-1 + nc)*(1 + nc)*(-328 + 45*Pi^2 + 396*Zeta[3]))/(1296*nc))) + 
        Lb*((Lomega^2*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(24*nc^2) + 
          (Ls^2*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(24*nc^2) + 
          (Lomega*(-1 + nc)*(1 + nc)*(808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 
             828*nc^2*Zeta[3]))/(432*nc^2) - ((-1 + nc)*(1 + nc)*
            (-24280*nc^2 + 3015*nc^2*Pi^2 - 189*Pi^4 + 99*nc^2*Pi^4 + 
             21780*nc^2*Zeta[3]))/(12960*nc^2) + 
          Ls*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(12*nc^2) - 
            ((-1 + nc)*(1 + nc)*(808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 828*
                nc^2*Zeta[3]))/(432*nc^2))) - 
        ((-1 + nc)*(1 + nc)*(-583040*nc^2 + 72720*nc^2*Pi^2 + 
           9603*nc^2*Pi^4 + 530640*nc^2*Zeta[3] - 8640*Pi^2*Zeta[3] - 
           37800*nc^2*Pi^2*Zeta[3] - 62208*Zeta[5] + 81648*nc^2*Zeta[5]))/
         (311040*nc^2))) + ep^2*((Lb^5*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
       (30*nc^2) + Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(6*nc^2) + 
        (Ls*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(6*nc^2) - 
        ((-1 + nc)*(1 + nc)*(32*nc + 81*z - 54*nc*z - 94*nc^2*z + 
           3*nc^2*Pi^2*z - 81*z^2 + 54*nc*z^2 - 40*nc^2*z^2 + 
           3*nc^2*Pi^2*z^2 - 32*nc*z^3))/(216*nc^2*z)) + 
      Lb^4*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(12*nc^2) - 
        (Ls*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(12*nc^2) + 
        ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
           3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(144*nc^2*z)) + 
      ((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 
           3*nc^2*z^2))/(16*nc^2*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*
          (-9 - 3*nc - 2*nc^2 - 6*z - 6*nc^2*z + 6*z^2 - 5*nc*z^2 - 
           5*nc^2*z^2 + 8*nc*z^3))/(48*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(90 - 84*nc + 26*nc^2 + 3*Pi^2 - 6*nc*Pi^2 + 
           3*nc^2*Pi^2 - 234*z + 132*nc*z + 90*nc^2*z + 288*z^2 - 
           176*nc*z^2 + 44*nc^2*z^2 - 3*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 
           9*nc^2*Pi^2*z^2 + 128*nc*z^3))/(576*nc^2*(-1 + z)) + 
        nf*((-5*(-1 + nc)*(1 + nc)*(1 + z^2))/(144*nc*(-1 + z)) - 
          (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc*(-1 + z))))*
       H[0, 0, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z))/(4*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(48*nc^2*(-1 + z)))*
       H[0, 1, 0, z] + ((Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) - 
        (Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)) - 
        ((-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/(96*nc^2*(-1 + z)))*
       H[0, 1, 1, z] + ((Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (8*nc^2*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 4*nc*z^2))/(24*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(64*nc + 108*z - 184*nc*z + 3*Pi^2*z - 
           3*nc^2*Pi^2*z - 216*z^2 + 240*nc*z^2 + 108*z^3 - 184*nc*z^3 + 
           3*Pi^2*z^3 - 3*nc^2*Pi^2*z^3 + 64*nc*z^4))/(288*nc^2*(-1 + z)*z))*
       H[1, 0, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z))/(4*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(48*nc^2*(-1 + z)))*
       H[1, 0, 1, z] + ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (4*nc^2*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (4*nc + 9*z - 2*nc*z + 4*nc*z^2))/(12*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(64*nc + 108*z - 184*nc*z + 3*Pi^2*z - 216*z^2 + 
           240*nc*z^2 + 108*z^3 - 184*nc*z^3 + 3*Pi^2*z^3 + 64*nc*z^4))/
         (144*nc^2*(-1 + z)*z))*H[1, 1, 0, z] - 
      ((-1 + nc)*(1 + nc)*(1 + nc^2)*z*H[1, 1, 1, z])/(32*nc^2) + 
      (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(48*nc*(-1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 
           3*nc^2*z^2))/(16*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-9 - 3*nc - 2*nc^2 - 6*z - 6*nc^2*z + 6*z^2 - 
           5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/(96*nc^2*(-1 + z)))*
       H[0, 0, 0, 0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z))/(4*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(-1 + z)))*
       H[0, 0, 1, 0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z))/(8*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(-1 + z)))*
       H[0, 1, 0, 0, z] + (-((-1 + nc)^2*(1 + nc)^2*(-1 + z))/(16*nc^2) + 
        (Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)))*
       H[0, 1, 1, 1, z] + ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (8*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*
          (-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 4*nc*z^2))/(48*nc^2*z))*
       H[1, 0, 0, 0, z] + (((-1 + nc)*(1 + nc)*(-1 + z))/(8*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(-1 + z)))*
       H[1, 0, 1, 1, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (4*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4*nc + 9*z - 2*nc*z + 4*nc*z^2))/(24*nc^2*z))*H[1, 1, 0, 0, z] + 
      (((-1 + nc)*(1 + nc)*(-1 + z))/(4*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(-1 + z)))*
       H[1, 1, 0, 1, z] + (-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (2*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4*nc + 9*z - 2*nc*z + 4*nc*z^2))/(12*nc^2*z))*H[1, 1, 1, 0, z] + 
      ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 2*nc*z^2 + 3*nc^2*z^2)*
        H[0, 0, 0, 0, 0, z])/(32*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, 0, 1, 0, z])/(2*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, 1, 0, 0, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, 0, 0, z])/(8*nc^2*(-1 + z)) - 
      ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[0, 1, 1, 1, 1, z])/
       (16*nc^2*(-1 + z)) + ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*
        H[1, 0, 0, 0, 0, z])/(16*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 0, 1, 1, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 0, 1, 1, z])/(4*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 1, 0, 1, z])/(2*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 1, 1, 0, z])/(2*nc^2*(-1 + z)) + 
      PlusD[1 - z, 1]*((Lb^4*(-1 + nc)^2*(1 + nc)^2)/(6*nc^2) + 
        (Lb^2*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(12*nc^2) + 
        (7*(-1 + nc)^2*(1 + nc)^2*Pi^4)/(1440*nc^2) + 
        (Lb*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/(3*nc^2)) + 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(7*Pi^4 + 7*Pi^4*z + 240*Zeta[3] - 
         240*z*Zeta[3]))/(2880*nc^2) - (Ls*(-1 + nc)^2*(1 + nc)^2*
        (7*Pi^4 + 7*Pi^4*z + 240*Zeta[3] - 240*z*Zeta[3]))/(2880*nc^2) + 
      nf*((-5*Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(108*nc) - 
        (Lb^4*(-1 + nc)*(1 + nc)*(1 + z))/(72*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(74 + 3*Pi^2 + 38*z + 3*Pi^2*z))/(432*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(418 + 15*Pi^2 + 238*z + 15*Pi^2*z + 
           36*Zeta[3] + 36*z*Zeta[3]))/(1296*nc) - 
        ((-1 + nc)*(1 + nc)*(49120 + 2220*Pi^2 + 63*Pi^4 + 28960*z + 
           1140*Pi^2*z + 63*Pi^4*z + 3600*Zeta[3] + 3600*z*Zeta[3]))/
         (155520*nc)) + H[0, 1, z]*(-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/
         (8*nc^2) + (Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (12*nc^2*(-1 + z)) + (Lb*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/
         (48*nc^2*(-1 + z)) - ((-1 + nc)^2*(1 + nc)^2*(Pi^2 - 2*Pi^2*z + 
           Pi^2*z^2 - 4*Zeta[3] - 4*z^2*Zeta[3]))/(96*nc^2*(-1 + z))) + 
      H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(1 - 2*nc + nc^2 - z^2 + 
           2*nc*z^2 + 3*nc^2*z^2))/(24*nc^2*(-1 + z)) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-9 - 3*nc - 2*nc^2 - 6*z - 6*nc^2*z + 
           6*z^2 - 5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/(48*nc^2*(-1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(90 - 84*nc + 26*nc^2 + 3*Pi^2 - 6*nc*Pi^2 + 
           3*nc^2*Pi^2 - 234*z + 132*nc*z + 90*nc^2*z + 288*z^2 - 
           176*nc*z^2 + 44*nc^2*z^2 - 3*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 
           9*nc^2*Pi^2*z^2 + 128*nc*z^3))/(288*nc^2*(-1 + z)) + 
        nf*((-5*Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(72*nc*(-1 + z)) - 
          (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(38 + 3*Pi^2 + 36*z + 38*z^2 + 3*Pi^2*z^2))/
           (864*nc*(-1 + z))) + ((-1 + nc)*(1 + nc)*(486 + 366*nc + 
           232*nc^2 + 27*Pi^2 + 9*nc*Pi^2 + 6*nc^2*Pi^2 + 1404*z - 
           1092*nc*z + 288*nc^2*z + 18*Pi^2*z + 18*nc^2*Pi^2*z - 1026*z^2 + 
           1558*nc*z^2 + 448*nc^2*z^2 - 18*Pi^2*z^2 + 15*nc*Pi^2*z^2 + 
           15*nc^2*Pi^2*z^2 - 832*nc*z^3 - 24*nc*Pi^2*z^3 + 36*Zeta[3] - 
           72*nc*Zeta[3] + 36*nc^2*Zeta[3] - 36*z^2*Zeta[3] + 
           72*nc*z^2*Zeta[3] + 108*nc^2*z^2*Zeta[3]))/(1728*nc^2*(-1 + z))) + 
      H[1, 1, z]*((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*z)/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(16*nc*Pi^2 - 9*z - 9*nc^2*z + 24*Pi^2*z - 
           40*nc*Pi^2*z - 48*Pi^2*z^2 + 48*nc*Pi^2*z^2 + 9*z^3 + 9*nc^2*z^3 + 
           24*Pi^2*z^3 - 40*nc*Pi^2*z^3 + 16*nc*Pi^2*z^4 + 144*z*Zeta[3] + 
           144*z^3*Zeta[3]))/(288*nc^2*(-1 + z)*z)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z))/(24*nc^2) - 
        (Ls*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z))/(24*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-272*nc + 12*nc*Pi^2 - 594*z + 686*nc*z - 
           1006*nc^2*z + 18*Pi^2*z - 57*nc*Pi^2*z + 3*nc^2*Pi^2*z + 
           1188*z^2 - 972*nc*z^2 + 396*nc^2*z^2 - 36*Pi^2*z^2 + 
           90*nc*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 - 594*z^3 + 974*nc*z^3 + 
           610*nc^2*z^3 + 18*Pi^2*z^3 - 57*nc*Pi^2*z^3 + 69*nc^2*Pi^2*z^3 - 
           416*nc*z^4 + 12*nc*Pi^2*z^4 + 576*z*Zeta[3] + 828*nc^2*z*Zeta[3] + 
           720*z^3*Zeta[3] - 828*nc^2*z^3*Zeta[3]))/(864*nc^2*(-1 + z)*z)) + 
      H[1, 0, z]*((Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (12*nc^2*(-1 + z)) - (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
          (-4*nc - 9*z + 2*nc*z + 3*nc^2*z - 4*nc*z^2))/(24*nc^2*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(64*nc + 108*z - 184*nc*z + 3*Pi^2*z - 
           3*nc^2*Pi^2*z - 216*z^2 + 240*nc*z^2 + 108*z^3 - 184*nc*z^3 + 
           3*Pi^2*z^3 - 3*nc^2*Pi^2*z^3 + 64*nc*z^4))/(144*nc^2*(-1 + z)*z) + 
        ((-1 + nc)*(1 + nc)*(416*nc + 12*nc*Pi^2 + 648*z - 1232*nc*z + 
           27*Pi^2*z - 30*nc*Pi^2*z - 9*nc^2*Pi^2*z - 1296*z^2 + 
           1632*nc*z^2 - 54*Pi^2*z^2 + 36*nc*Pi^2*z^2 + 18*nc^2*Pi^2*z^2 + 
           648*z^3 - 1232*nc*z^3 + 27*Pi^2*z^3 - 30*nc*Pi^2*z^3 - 
           9*nc^2*Pi^2*z^3 + 416*nc*z^4 + 12*nc*Pi^2*z^4 - 36*z*Zeta[3] + 
           36*nc^2*z*Zeta[3] - 36*z^3*Zeta[3] + 36*nc^2*z^3*Zeta[3]))/
         (864*nc^2*(-1 + z)*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-Pi^2 + Pi^2*z - 4*Zeta[3] - 
            4*z*Zeta[3]))/(24*nc^2) + (Ls*(-1 + nc)^2*(1 + nc)^2*
          (-Pi^2 + Pi^2*z - 4*Zeta[3] - 4*z*Zeta[3]))/(24*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-9200*nc + 480*nc*Pi^2 - 22680*z + 34940*nc*z + 
           31120*nc^2*z + 405*Pi^2*z - 1470*nc*Pi^2*z + 1410*nc^2*Pi^2*z - 
           90*Pi^4*z - 342*nc^2*Pi^4*z + 45360*z^2 - 55080*nc*z^2 - 
           13680*nc^2*z^2 - 810*Pi^2*z^2 + 1980*nc*Pi^2*z^2 - 
           810*nc^2*Pi^2*z^2 - 22680*z^3 + 42140*nc*z^3 - 17440*nc^2*z^3 + 
           405*Pi^2*z^3 - 1470*nc*Pi^2*z^3 - 600*nc^2*Pi^2*z^3 - 
           216*Pi^4*z^3 + 342*nc^2*Pi^4*z^3 - 12800*nc*z^4 + 
           480*nc*Pi^2*z^4 - 1440*nc*Zeta[3] + 8640*z*Zeta[3] + 
           5220*nc*z*Zeta[3] - 11520*nc^2*z*Zeta[3] - 17280*z^2*Zeta[3] - 
           7560*nc*z^2*Zeta[3] + 27000*nc^2*z^2*Zeta[3] + 8640*z^3*Zeta[3] + 
           5220*nc*z^3*Zeta[3] - 15480*nc^2*z^3*Zeta[3] - 
           1440*nc*z^4*Zeta[3]))/(12960*nc^2*(-1 + z)*z)) + 
      H[1, z]*(-(Lb^3*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(6*nc^2) + 
        (Lb^4*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(12*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(-2*Pi^2 + 2*nc^2*Pi^2 - 3*z - 3*nc^2*z - 
           2*Pi^2*z + 2*nc^2*Pi^2*z))/(48*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(8*nc*Pi^2 - 9*z - 9*nc^2*z + 6*Pi^2*z - 
           20*nc*Pi^2*z + 6*nc^2*Pi^2*z - 12*Pi^2*z^2 + 24*nc*Pi^2*z^2 - 
           12*nc^2*Pi^2*z^2 + 9*z^3 + 9*nc^2*z^3 + 6*Pi^2*z^3 - 
           20*nc*Pi^2*z^3 + 6*nc^2*Pi^2*z^3 + 8*nc*Pi^2*z^4 + 48*z*Zeta[3] + 
           24*nc^2*z*Zeta[3] + 96*z^3*Zeta[3] - 24*nc^2*z^3*Zeta[3]))/
         (144*nc^2*(-1 + z)*z) + ((-1 + nc)*(1 + nc)*(640*nc*Pi^2 + 540*z + 
           540*nc^2*z + 1080*Pi^2*z - 1840*nc*Pi^2*z - 9*Pi^4*z - 
           21*nc^2*Pi^4*z - 2115*Pi^2*z^2 + 2400*nc*Pi^2*z^2 + 
           45*nc^2*Pi^2*z^2 - 540*z^3 - 540*nc^2*z^3 + 1035*Pi^2*z^3 - 
           1840*nc*Pi^2*z^3 - 45*nc^2*Pi^2*z^3 - 51*Pi^4*z^3 + 
           21*nc^2*Pi^4*z^3 + 640*nc*Pi^2*z^4 - 1440*nc*Zeta[3] + 
           720*z*Zeta[3] + 3600*nc*z*Zeta[3] - 720*nc^2*z*Zeta[3] - 
           1440*z^2*Zeta[3] - 4320*nc*z^2*Zeta[3] + 1440*nc^2*z^2*Zeta[3] + 
           720*z^3*Zeta[3] + 3600*nc*z^3*Zeta[3] - 720*nc^2*z^3*Zeta[3] - 
           1440*nc*z^4*Zeta[3]))/(8640*nc^2*(-1 + z)*z)) + 
      H[0, z]*((Lb^4*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 
           2*nc*z^2 + 3*nc^2*z^2))/(48*nc^2*(-1 + z)) - 
        (Lb^3*(-1 + nc)*(1 + nc)*(-15 - 3*nc - 2*nc^2 + 6*z - 6*nc^2*z - 
           5*nc*z^2 - 5*nc^2*z^2 + 8*nc*z^3))/(72*nc^2*(-1 + z)) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(90 - 84*nc + 26*nc^2 - 3*Pi^2 - 6*nc*Pi^2 + 
           3*nc^2*Pi^2 - 234*z + 132*nc*z + 90*nc^2*z + 288*z^2 - 
           176*nc*z^2 + 44*nc^2*z^2 - 9*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 
           9*nc^2*Pi^2*z^2 + 128*nc*z^3))/(288*nc^2*(-1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(486 + 366*nc + 232*nc^2 + 45*Pi^2 + 
           9*nc*Pi^2 + 6*nc^2*Pi^2 + 1404*z - 1092*nc*z + 288*nc^2*z - 
           18*Pi^2*z + 18*nc^2*Pi^2*z - 1026*z^2 + 1558*nc*z^2 + 
           448*nc^2*z^2 + 15*nc*Pi^2*z^2 + 15*nc^2*Pi^2*z^2 - 832*nc*z^3 - 
           24*nc*Pi^2*z^3 - 36*Zeta[3] - 72*nc*Zeta[3] + 36*nc^2*Zeta[3] - 
           108*z^2*Zeta[3] + 72*nc*z^2*Zeta[3] + 108*nc^2*z^2*Zeta[3]))/
         (864*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(58320 - 101040*nc + 
           24400*nc^2 + 2700*Pi^2 - 2520*nc*Pi^2 + 780*nc^2*Pi^2 - 63*Pi^4 - 
           126*nc*Pi^4 + 63*nc^2*Pi^4 - 142560*z + 190560*nc*z + 
           41760*nc^2*z - 7020*Pi^2*z + 3960*nc*Pi^2*z + 2700*nc^2*Pi^2*z + 
           187920*z^2 - 191920*nc*z^2 + 50320*nc^2*z^2 + 8640*Pi^2*z^2 - 
           5280*nc*Pi^2*z^2 + 1320*nc^2*Pi^2*z^2 - 189*Pi^4*z^2 + 
           126*nc*Pi^4*z^2 + 189*nc^2*Pi^4*z^2 + 102400*nc*z^3 + 
           3840*nc*Pi^2*z^3 + 10800*Zeta[3] + 2160*nc*Zeta[3] + 
           1440*nc^2*Zeta[3] - 4320*z*Zeta[3] + 4320*nc^2*z*Zeta[3] + 
           3600*nc*z^2*Zeta[3] + 3600*nc^2*z^2*Zeta[3] - 
           5760*nc*z^3*Zeta[3]))/(103680*nc^2*(-1 + z)) + 
        nf*((-5*Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(72*nc*(-1 + z)) - 
          (Lb^3*(-1 + nc)*(1 + nc)*(1 + z^2))/(36*nc*(-1 + z)) - 
          (Lb*(-1 + nc)*(1 + nc)*(38 + 3*Pi^2 + 36*z + 38*z^2 + 3*Pi^2*z^2))/
           (432*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(238 + 15*Pi^2 + 180*z + 
             238*z^2 + 15*Pi^2*z^2 + 36*Zeta[3] + 36*z^2*Zeta[3]))/
           (2592*nc*(-1 + z)))) + ((-1 + nc)*(1 + nc)*
        (-255040*nc + 16800*nc*Pi^2 + 1764*nc*Pi^4 - 388800*z + 694240*nc*z - 
         747920*nc^2*z + 21060*Pi^2*z - 53340*nc*Pi^2*z - 30180*nc^2*Pi^2*z + 
         54*Pi^4*z - 4977*nc*Pi^4*z + 3789*nc^2*Pi^4*z + 777600*z^2 - 
         933120*nc*z^2 + 329760*nc^2*z^2 - 42120*Pi^2*z^2 + 
         68760*nc*Pi^2*z^2 + 11880*nc^2*Pi^2*z^2 - 108*Pi^4*z^2 + 
         6426*nc*Pi^4*z^2 - 8964*nc^2*Pi^4*z^2 - 388800*z^3 + 803680*nc*z^3 + 
         418160*nc^2*z^3 + 21060*Pi^2*z^3 - 44700*nc*Pi^2*z^3 + 
         18300*nc^2*Pi^2*z^3 + 54*Pi^4*z^3 - 4977*nc*Pi^4*z^3 + 
         5175*nc^2*Pi^4*z^3 - 309760*nc*z^4 + 12480*nc*Pi^2*z^4 + 
         1764*nc*Pi^4*z^4 - 46080*nc*Zeta[3] - 58320*z*Zeta[3] + 
         136800*nc*z*Zeta[3] - 67680*nc^2*z*Zeta[3] + 6480*Pi^2*z*Zeta[3] + 
         31320*nc^2*Pi^2*z*Zeta[3] + 116640*z^2*Zeta[3] - 
         181440*nc*z^2*Zeta[3] + 38880*nc^2*z^2*Zeta[3] - 58320*z^3*Zeta[3] + 
         136800*nc*z^3*Zeta[3] + 28800*nc^2*z^3*Zeta[3] + 
         19440*Pi^2*z^3*Zeta[3] - 31320*nc^2*Pi^2*z^3*Zeta[3] - 
         46080*nc*z^4*Zeta[3] + 520992*z*Zeta[5] + 625968*nc^2*z*Zeta[5] + 
         567648*z^3*Zeta[5] - 625968*nc^2*z^3*Zeta[5]))/
       (311040*nc^2*(-1 + z)*z) + PlusD[1 - z, 0]*
       (-(Lb^5*(-1 + nc)^2*(1 + nc)^2)/(15*nc^2) + 
        Lb^4*((-11*(-1 + nc)*(1 + nc))/72 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (6*nc^2) + (Ls*(-1 + nc)^2*(1 + nc)^2)/(6*nc^2)) - 
        (7*Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^4)/(1440*nc^2) + 
        (7*Ls*(-1 + nc)^2*(1 + nc)^2*Pi^4)/(1440*nc^2) + 
        (Lb^3*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/108 + 
        nf*((5*Lb^3*(-1 + nc)*(1 + nc))/(54*nc) + (Lb^4*(-1 + nc)*(1 + nc))/
           (36*nc) + (Lb^2*(-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(216*nc) + 
          (Lb*(-1 + nc)*(1 + nc)*(328 + 15*Pi^2 + 36*Zeta[3]))/(648*nc) + 
          ((-1 + nc)*(1 + nc)*(39040 + 1680*Pi^2 + 63*Pi^4 + 3600*Zeta[3]))/
           (77760*nc)) + Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/
           (3*nc^2) + (Ls*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/(3*nc^2) + 
          ((-1 + nc)*(1 + nc)*(-24280*nc^2 - 1005*nc^2*Pi^2 - 63*Pi^4 + 
             342*nc^2*Pi^4 - 1980*nc^2*Zeta[3]))/(6480*nc^2)) + 
        Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(12*nc^2) + 
          (Ls*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(12*nc^2) - 
          ((-1 + nc)*(1 + nc)*(808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 
             828*nc^2*Zeta[3]))/(432*nc^2)) - 
        ((-1 + nc)*(1 + nc)*(583040*nc^2 + 24240*nc^2*Pi^2 + 693*nc^2*Pi^4 + 
           48240*nc^2*Zeta[3] + 6480*Pi^2*Zeta[3] - 31320*nc^2*Pi^2*Zeta[3] + 
           23328*Zeta[5] - 625968*nc^2*Zeta[5]))/(155520*nc^2)) + 
      delta[1 - z]*((Lb^6*(-1 + nc)^2*(1 + nc)^2)/(90*nc^2) + 
        Lb^5*((11*(-1 + nc)*(1 + nc))/360 + (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (15*nc^2) - (Ls*(-1 + nc)^2*(1 + nc)^2)/(15*nc^2)) + 
        (7*Lomega^2*(-1 + nc)^2*(1 + nc)^2*Pi^4)/(2880*nc^2) + 
        (7*Ls^2*(-1 + nc)^2*(1 + nc)^2*Pi^4)/(2880*nc^2) + 
        Lb^4*((11*Lomega*(-1 + nc)*(1 + nc))/72 + 
          (Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(12*nc^2) + 
          (Ls^2*(-1 + nc)^2*(1 + nc)^2)/(12*nc^2) + 
          Ls*((-11*(-1 + nc)*(1 + nc))/72 - (Lomega*(-1 + nc)^2*(1 + nc)^2)/
             (6*nc^2)) - ((-1 + nc)*(1 + nc)*(-67*nc^2 - 12*Pi^2 + 
             15*nc^2*Pi^2))/(432*nc^2)) + 
        Lb^3*(-(Lomega*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/108 + 
          (Ls*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/108 - 
          ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 288*Zeta[3] + 
             1044*nc^2*Zeta[3]))/(1296*nc^2)) + 
        Lb^2*((Lomega^2*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(24*nc^2) + 
          (Ls^2*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(24*nc^2) + 
          (Lomega*(-1 + nc)*(1 + nc)*(808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 
             828*nc^2*Zeta[3]))/(432*nc^2) - ((-1 + nc)*(1 + nc)*
            (-24280*nc^2 + 3015*nc^2*Pi^2 - 189*Pi^4 + 99*nc^2*Pi^4 + 
             21780*nc^2*Zeta[3]))/(12960*nc^2) + 
          Ls*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(12*nc^2) - 
            ((-1 + nc)*(1 + nc)*(808*nc^2 + 33*nc^2*Pi^2 + 72*Zeta[3] - 828*
                nc^2*Zeta[3]))/(432*nc^2))) + 
        ((-1 + nc)*(1 + nc)*(24492160*nc^2 - 3059280*nc^2*Pi^2 - 
           409437*nc^2*Pi^4 + 4212*Pi^6 + 50031*nc^2*Pi^6 - 
           22397760*nc^2*Zeta[3] - 1247400*nc^2*Pi^2*Zeta[3] + 
           90720*Zeta[3]^2 + 13925520*nc^2*Zeta[3]^2 - 23650704*nc^2*
            Zeta[5]))/(6531840*nc^2) + (Lomega*(-1 + nc)*(1 + nc)*
          (583040*nc^2 + 24240*nc^2*Pi^2 + 693*nc^2*Pi^4 + 
           48240*nc^2*Zeta[3] + 6480*Pi^2*Zeta[3] - 31320*nc^2*Pi^2*Zeta[3] + 
           23328*Zeta[5] - 625968*nc^2*Zeta[5]))/(155520*nc^2) + 
        nf*(-(Lb^5*(-1 + nc)*(1 + nc))/(180*nc) + 
          Lb^4*((-5*(-1 + nc)*(1 + nc))/(216*nc) - 
            (Lomega*(-1 + nc)*(1 + nc))/(36*nc) + (Ls*(-1 + nc)*(1 + nc))/
             (36*nc)) + Lb^3*((-5*Lomega*(-1 + nc)*(1 + nc))/(54*nc) + 
            (5*Ls*(-1 + nc)*(1 + nc))/(54*nc) + ((-1 + nc)*(1 + nc)*
              (-56 + 9*Pi^2))/(648*nc)) - (Lomega*(-1 + nc)*(1 + nc)*
            (39040 + 1680*Pi^2 + 63*Pi^4 + 3600*Zeta[3]))/(77760*nc) + 
          (Ls*(-1 + nc)*(1 + nc)*(39040 + 1680*Pi^2 + 63*Pi^4 + 
             3600*Zeta[3]))/(77760*nc) + 
          Lb^2*(-(Lomega*(-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(216*nc) + 
            (Ls*(-1 + nc)*(1 + nc)*(56 + 3*Pi^2))/(216*nc) + 
            ((-1 + nc)*(1 + nc)*(-328 + 45*Pi^2 + 396*Zeta[3]))/(1296*nc)) + 
          Lb*(-(Lomega*(-1 + nc)*(1 + nc)*(328 + 15*Pi^2 + 36*Zeta[3]))/
             (648*nc) + (Ls*(-1 + nc)*(1 + nc)*(328 + 15*Pi^2 + 36*Zeta[3]))/
             (648*nc) + ((-1 + nc)*(1 + nc)*(-39040 + 5040*Pi^2 + 873*Pi^4 + 
               39600*Zeta[3]))/(77760*nc)) + ((-1 + nc)*(1 + nc)*
            (-233600 + 29520*Pi^2 + 4365*Pi^4 + 221760*Zeta[3] + 
             16200*Pi^2*Zeta[3] + 307152*Zeta[5]))/(466560*nc)) + 
        Ls*((-7*Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^4)/(1440*nc^2) - 
          ((-1 + nc)*(1 + nc)*(583040*nc^2 + 24240*nc^2*Pi^2 + 
             693*nc^2*Pi^4 + 48240*nc^2*Zeta[3] + 6480*Pi^2*Zeta[3] - 
             31320*nc^2*Pi^2*Zeta[3] + 23328*Zeta[5] - 625968*nc^2*Zeta[5]))/
           (155520*nc^2)) + Lb*((Lomega^2*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/
           (6*nc^2) + (Ls^2*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/(6*nc^2) - 
          (Lomega*(-1 + nc)*(1 + nc)*(-24280*nc^2 - 1005*nc^2*Pi^2 - 
             63*Pi^4 + 342*nc^2*Pi^4 - 1980*nc^2*Zeta[3]))/(6480*nc^2) + 
          Ls*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*Zeta[3])/(3*nc^2) + 
            ((-1 + nc)*(1 + nc)*(-24280*nc^2 - 1005*nc^2*Pi^2 - 63*Pi^4 + 342*
                nc^2*Pi^4 - 1980*nc^2*Zeta[3]))/(6480*nc^2)) - 
          ((-1 + nc)*(1 + nc)*(-583040*nc^2 + 72720*nc^2*Pi^2 + 
             9603*nc^2*Pi^4 + 530640*nc^2*Zeta[3] - 8640*Pi^2*Zeta[3] - 
             37800*nc^2*Pi^2*Zeta[3] - 62208*Zeta[5] + 81648*nc^2*Zeta[5]))/
           (155520*nc^2))))
 
IIPT[q, Q2, 0] = 0
 
IIPT[q, Q2, 1] = 0
 
IIPT[q, Q2, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (48*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(16 - 11*z + 16*z^2))/
     (72*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-272 + 12*Pi^2 + 142*z - 
       33*Pi^2*z - 416*z^2 + 12*Pi^2*z^2))/(1728*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/(288*nc))*
     H[0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(96*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, z])/(16*nc))/ep^2 + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(48*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(16 - 11*z + 16*z^2))/(144*nc*z) + 
      ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, z] + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, z])/(16*nc))/ep + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, z])/(16*nc) + 
    ep*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(72*nc*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(16 - 11*z + 16*z^2))/(72*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-272 + 12*Pi^2 + 142*z - 33*Pi^2*z - 
         416*z^2 + 12*Pi^2*z^2))/(864*nc*z) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*(2 - z + 2*z^2)*H[1, z])/(72*nc*z) + 
      ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (288*nc))*H[0, 0, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/(12*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(8 - 7*z + 8*z^2))/(36*nc*z))*
       H[1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, 0, z] + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, 0, z])/(24*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 1, 0, z])/(12*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, 0, z])/(16*nc) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-920 + 48*Pi^2 + 1654*z - 51*Pi^2*z - 
         1280*z^2 + 48*Pi^2*z^2 - 144*Zeta[3] + 234*z*Zeta[3] - 
         144*z^2*Zeta[3]))/(2592*nc*z) + 
      H[0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (144*nc) - ((-1 + nc)*(1 + nc)*(366 + 9*Pi^2 - 726*z + 9*Pi^2*z + 
           832*z^2 + 24*Pi^2*z^2 - 72*Zeta[3] - 72*z*Zeta[3]))/(1728*nc))) + 
    ep^2*(-(Lb^4*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(144*nc*z) + 
      (Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(16 - 11*z + 16*z^2))/(108*nc*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(-272 + 12*Pi^2 + 142*z - 33*Pi^2*z - 
         416*z^2 + 12*Pi^2*z^2))/(864*nc*z) + 
      ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/(12*nc*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(8 - 7*z + 8*z^2))/(18*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(208 + 6*Pi^2 - 200*z - 3*Pi^2*z + 
           208*z^2 + 6*Pi^2*z^2))/(432*nc*z))*H[1, 0, z] + 
      ((-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*(2 - z + 2*z^2)*H[1, 1, z])/
       (36*nc*z) + ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (288*nc))*H[0, 0, 0, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/(12*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(8 - 7*z + 8*z^2))/(36*nc*z))*
       H[1, 0, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/
         (6*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(8 - 7*z + 8*z^2))/
         (18*nc*z))*H[1, 1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, 0, 0, z] + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, 0, 0, z])/
       (24*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
        H[1, 1, 0, 0, z])/(12*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2 - z + 2*z^2)*H[1, 1, 1, 0, z])/(6*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, 0, 0, z])/(16*nc) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-255040 + 16800*Pi^2 + 1764*Pi^4 + 
         184160*z - 19740*Pi^2*z - 1449*Pi^4*z - 309760*z^2 + 
         12480*Pi^2*z^2 + 1764*Pi^4*z^2 - 46080*Zeta[3] + 44640*z*Zeta[3] - 
         46080*z^2*Zeta[3]))/(311040*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-920 + 48*Pi^2 + 1654*z - 51*Pi^2*z - 
         1280*z^2 + 48*Pi^2*z^2 - 144*Zeta[3] + 234*z*Zeta[3] - 
         144*z^2*Zeta[3]))/(1296*nc*z) + H[0, 0, z]*
       ((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (144*nc) - ((-1 + nc)*(1 + nc)*(366 + 9*Pi^2 - 726*z + 9*Pi^2*z + 
           832*z^2 + 24*Pi^2*z^2 - 72*Zeta[3] - 72*z*Zeta[3]))/(1728*nc)) + 
      H[0, z]*((Lb^4*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        (Lb^3*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(72*nc) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (144*nc) - (Lb*(-1 + nc)*(1 + nc)*(366 + 9*Pi^2 - 726*z + 9*Pi^2*z + 
           832*z^2 + 24*Pi^2*z^2 - 72*Zeta[3] - 72*z*Zeta[3]))/(864*nc) + 
        ((-1 + nc)*(1 + nc)*(50520 + 1260*Pi^2 + 63*Pi^4 - 44760*z - 
           720*Pi^2*z + 63*Pi^4*z + 51200*z^2 + 1920*Pi^2*z^2 - 
           1080*Zeta[3] - 1080*z*Zeta[3] - 2880*z^2*Zeta[3]))/(51840*nc)) + 
      H[1, z]*(-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*(2 - z + 2*z^2))/
         (36*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(8*Pi^2 - 7*Pi^2*z + 
           8*Pi^2*z^2 - 18*Zeta[3] + 9*z*Zeta[3] - 18*z^2*Zeta[3]))/
         (108*nc*z)))
 
IIPT[q, Q2bar, 0] = 0
 
IIPT[q, Q2bar, 1] = 0
 
IIPT[q, Q2bar, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (48*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(16 - 11*z + 16*z^2))/
     (72*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-272 + 12*Pi^2 + 142*z - 
       33*Pi^2*z - 416*z^2 + 12*Pi^2*z^2))/(1728*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/(288*nc))*
     H[0, z] + (-((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(96*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, z])/(16*nc))/ep^2 + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(48*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(16 - 11*z + 16*z^2))/(144*nc*z) + 
      ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, z] + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, z])/(16*nc))/ep + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, z])/(24*nc*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, z])/(16*nc) + 
    ep*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(72*nc*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(16 - 11*z + 16*z^2))/(72*nc*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-272 + 12*Pi^2 + 142*z - 33*Pi^2*z - 
         416*z^2 + 12*Pi^2*z^2))/(864*nc*z) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*(2 - z + 2*z^2)*H[1, z])/(72*nc*z) + 
      ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (288*nc))*H[0, 0, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/(12*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(8 - 7*z + 8*z^2))/(36*nc*z))*
       H[1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, 0, z] + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, 0, z])/(24*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 1, 0, z])/(12*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, 0, z])/(16*nc) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-920 + 48*Pi^2 + 1654*z - 51*Pi^2*z - 
         1280*z^2 + 48*Pi^2*z^2 - 144*Zeta[3] + 234*z*Zeta[3] - 
         144*z^2*Zeta[3]))/(2592*nc*z) + 
      H[0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (144*nc) - ((-1 + nc)*(1 + nc)*(366 + 9*Pi^2 - 726*z + 9*Pi^2*z + 
           832*z^2 + 24*Pi^2*z^2 - 72*Zeta[3] - 72*z*Zeta[3]))/(1728*nc))) + 
    ep^2*(-(Lb^4*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(144*nc*z) + 
      (Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(16 - 11*z + 16*z^2))/(108*nc*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(-272 + 12*Pi^2 + 142*z - 33*Pi^2*z - 
         416*z^2 + 12*Pi^2*z^2))/(864*nc*z) + 
      ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/(12*nc*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(8 - 7*z + 8*z^2))/(18*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(208 + 6*Pi^2 - 200*z - 3*Pi^2*z + 
           208*z^2 + 6*Pi^2*z^2))/(432*nc*z))*H[1, 0, z] + 
      ((-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*(2 - z + 2*z^2)*H[1, 1, z])/
       (36*nc*z) + ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        (Lb*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (288*nc))*H[0, 0, 0, z] + 
      ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/(12*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(8 - 7*z + 8*z^2))/(36*nc*z))*
       H[1, 0, 0, z] + (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2))/
         (6*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(8 - 7*z + 8*z^2))/
         (18*nc*z))*H[1, 1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        ((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc))*H[0, 0, 0, 0, z] + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, 0, 0, z])/
       (24*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
        H[1, 1, 0, 0, z])/(12*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2 - z + 2*z^2)*H[1, 1, 1, 0, z])/(6*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, 0, 0, z])/(16*nc) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-255040 + 16800*Pi^2 + 1764*Pi^4 + 
         184160*z - 19740*Pi^2*z - 1449*Pi^4*z - 309760*z^2 + 
         12480*Pi^2*z^2 + 1764*Pi^4*z^2 - 46080*Zeta[3] + 44640*z*Zeta[3] - 
         46080*z^2*Zeta[3]))/(311040*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-920 + 48*Pi^2 + 1654*z - 51*Pi^2*z - 
         1280*z^2 + 48*Pi^2*z^2 - 144*Zeta[3] + 234*z*Zeta[3] - 
         144*z^2*Zeta[3]))/(1296*nc*z) + H[0, 0, z]*
       ((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (144*nc) - ((-1 + nc)*(1 + nc)*(366 + 9*Pi^2 - 726*z + 9*Pi^2*z + 
           832*z^2 + 24*Pi^2*z^2 - 72*Zeta[3] - 72*z*Zeta[3]))/(1728*nc)) + 
      H[0, z]*((Lb^4*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        (Lb^3*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(72*nc) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(42 + 3*Pi^2 - 24*z + 3*Pi^2*z + 64*z^2))/
         (144*nc) - (Lb*(-1 + nc)*(1 + nc)*(366 + 9*Pi^2 - 726*z + 9*Pi^2*z + 
           832*z^2 + 24*Pi^2*z^2 - 72*Zeta[3] - 72*z*Zeta[3]))/(864*nc) + 
        ((-1 + nc)*(1 + nc)*(50520 + 1260*Pi^2 + 63*Pi^4 - 44760*z - 
           720*Pi^2*z + 63*Pi^4*z + 51200*z^2 + 1920*Pi^2*z^2 - 
           1080*Zeta[3] - 1080*z*Zeta[3] - 2880*z^2*Zeta[3]))/(51840*nc)) + 
      H[1, z]*(-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*(2 - z + 2*z^2))/
         (36*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(8*Pi^2 - 7*Pi^2*z + 
           8*Pi^2*z^2 - 18*Zeta[3] + 9*z*Zeta[3] - 18*z^2*Zeta[3]))/
         (108*nc*z)))
 
IIPT[q, qbar, 0] = 0
 
IIPT[q, qbar, 1] = 0
 
IIPT[q, qbar, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (48*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-32*nc + 36*z + 22*nc*z - 3*Pi^2*z - 
       36*z^3 - 22*nc*z^3 - 3*Pi^2*z^3 + 32*nc*z^4))/(144*nc^2*z*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[-1, z])/(48*nc^2*(1 + z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(-6 + 3*nc - 6*z + 3*nc*z + 8*nc*z^2))/
       (48*nc^2) + ((-1 + nc)*(1 + nc)*(-27 + 42*nc + 3*nc*Pi^2 - 99*z - 
         24*nc*z + 3*nc*Pi^2*z + 64*nc*z^2))/(288*nc^2))*H[0, z] + 
    (-((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(96*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*H[0, z])/(16*nc))/ep^2 + 
    (((-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)))*H[-1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
       (8*nc^2*(1 + z)))*H[0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(48*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-32*nc + 36*z + 22*nc*z - 3*Pi^2*z - 36*z^3 - 
         22*nc*z^3 - 3*Pi^2*z^3 + 32*nc*z^4))/(288*nc^2*z*(1 + z)) + 
      ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
        ((-1 + nc)*(1 + nc)*(-6 + 3*nc - 6*z + 3*nc*z + 8*nc*z^2))/(96*nc^2))*
       H[0, z] - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, z])/
       (8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + 
         nc*z^2)*H[0, 0, z])/(16*nc^2*(1 + z)))/ep + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2)*H[1, 0, z])/
     (24*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, 0, z])/
     (4*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, z])/
     (8*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, z])/
     (4*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2)*
      H[0, 0, 0, z])/(16*nc^2*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, z])/(8*nc^2*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(272*nc - 12*nc*Pi^2 - 810*z - 142*nc*z + 54*Pi^2*z + 
       33*nc*Pi^2*z + 144*nc*z^2 + 36*Pi^2*z^2 + 810*z^3 + 142*nc*z^3 - 
       18*Pi^2*z^3 - 33*nc*Pi^2*z^3 - 416*nc*z^4 + 12*nc*Pi^2*z^4 - 
       108*z*Zeta[3] - 108*z^3*Zeta[3]))/(1728*nc^2*z*(1 + z)) + 
    ep*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(72*nc*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(-32*nc + 36*z + 22*nc*z - 3*Pi^2*z - 36*z^3 - 
         22*nc*z^3 - 3*Pi^2*z^3 + 32*nc*z^4))/(144*nc^2*z*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2)*
        H[1, z])/(72*nc^2*z) - ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*
        H[-1, -1, z])/(24*nc^2*(1 + z)) + 
      ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(48*nc^2*(1 + z)))*H[-1, 0, z] + 
      ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[0, -1, z])/(24*nc^2*(1 + z)) + 
      (-(Lb*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-27 + 42*nc + 3*Pi^2 + 
           3*nc*Pi^2 - 126*z + 18*nc*z + 6*nc*Pi^2*z - 99*z^2 + 40*nc*z^2 + 
           3*Pi^2*z^2 + 3*nc*Pi^2*z^2 + 64*nc*z^3))/(288*nc^2*(1 + z)))*
       H[0, 0, z] - ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[0, 1, z])/
       (24*nc^2*(1 + z)) + ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (2*nc - 3*z - nc*z + 2*nc*z^2))/(12*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(16*nc - 27*z - 14*nc*z + 16*nc*z^2))/
         (72*nc^2*z))*H[1, 0, z] + (-((-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)))*H[-1, -1, 0, z] + 
      (((-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)))*H[-1, 0, 0, z] + 
      (((-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)))*H[0, -1, 0, z] + 
      (-((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (8*nc^2*(1 + z)))*H[0, 0, 0, z] + 
      (-((-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)))*H[0, 1, 0, z] + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2)*
        H[1, 0, 0, z])/(24*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2*nc - 3*z - nc*z + 2*nc*z^2)*H[1, 1, 0, z])/(12*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, -1, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, 0, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, -1, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, 0, z])/(8*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 1, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, -1, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, 0, z])/(4*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, -1, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2)*H[0, 0, 0, 0, z])/
       (16*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, 1, 0, z])/
       (4*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, 0, z])/
       (8*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 1, 0, z])/
       (4*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(272*nc - 12*nc*Pi^2 - 
         810*z - 142*nc*z + 54*Pi^2*z + 33*nc*Pi^2*z + 144*nc*z^2 + 
         36*Pi^2*z^2 + 810*z^3 + 142*nc*z^3 - 18*Pi^2*z^3 - 33*nc*Pi^2*z^3 - 
         416*nc*z^4 + 12*nc*Pi^2*z^4 - 108*z*Zeta[3] - 108*z^3*Zeta[3]))/
       (864*nc^2*z*(1 + z)) - ((-1 + nc)*(1 + nc)*(4600*nc - 240*nc*Pi^2 - 
         8505*z - 8270*nc*z + 540*Pi^2*z + 255*nc*Pi^2*z + 63*Pi^4*z + 
         1800*nc*z^2 + 8505*z^3 + 8270*nc*z^3 - 540*Pi^2*z^3 - 
         255*nc*Pi^2*z^3 + 63*Pi^4*z^3 - 6400*nc*z^4 + 240*nc*Pi^2*z^4 + 
         720*nc*Zeta[3] - 2430*z*Zeta[3] - 1170*nc*z*Zeta[3] - 
         1620*z^2*Zeta[3] + 810*z^3*Zeta[3] + 1170*nc*z^3*Zeta[3] - 
         720*nc*z^4*Zeta[3]))/(12960*nc^2*z*(1 + z)) + 
      H[0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-6 + 3*nc - 6*z + 3*nc*z + 8*nc*z^2))/
         (48*nc^2) + (Lb*(-1 + nc)*(1 + nc)*(-27 + 42*nc + 3*nc*Pi^2 - 99*z - 
           24*nc*z + 3*nc*Pi^2*z + 64*nc*z^2))/(144*nc^2) - 
        ((-1 + nc)*(1 + nc)*(108 + 366*nc - 18*Pi^2 + 9*nc*Pi^2 - 1296*z - 
           726*nc*z - 18*Pi^2*z + 9*nc*Pi^2*z + 832*nc*z^2 + 24*nc*Pi^2*z^2 - 
           72*nc*Zeta[3] - 72*nc*z*Zeta[3]))/(1728*nc^2)) + 
      H[-1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(24*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(Pi^2 + 2*Pi^2*z + Pi^2*z^2 - 6*Zeta[3] - 
           6*z^2*Zeta[3]))/(48*nc^2*(1 + z)))) + 
    ep^2*(-(Lb^4*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(144*nc*z) + 
      (Lb^3*(-1 + nc)*(1 + nc)*(-32*nc + 36*z + 22*nc*z - 3*Pi^2*z - 36*z^3 - 
         22*nc*z^3 - 3*Pi^2*z^3 + 32*nc*z^4))/(216*nc^2*z*(1 + z)) + 
      ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2))/
         (12*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(16*nc - 27*z - 
           14*nc*z + 16*nc*z^2))/(36*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(208*nc + 6*nc*Pi^2 - 324*z - 200*nc*z - 
           9*Pi^2*z - 3*nc*Pi^2*z + 208*nc*z^2 + 6*nc*Pi^2*z^2))/
         (432*nc^2*z))*H[1, 0, z] + ((-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*
        (2*nc - 3*z - nc*z + 2*nc*z^2)*H[1, 1, z])/(36*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[-1, -1, -1, z])/
       (12*nc^2*(1 + z)) + (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(2*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(24*nc^2*(1 + z)))*
       H[-1, -1, 0, z] - ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[-1, 0, -1, z])/
       (12*nc^2*(1 + z)) + ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(48*nc^2*(1 + z)))*
       H[-1, 0, 0, z] + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[-1, 0, 1, z])/
       (12*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*
        H[0, -1, -1, z])/(12*nc^2*(1 + z)) + 
      ((Lb*(-1 + nc)*(1 + nc)*(1 + z))/(2*nc^2) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(24*nc^2*(1 + z)))*
       H[0, -1, 0, z] + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[0, 0, -1, z])/
       (12*nc^2*(1 + z)) + (-(Lb*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/
         (48*nc) + (Lb^2*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-27 + 42*nc + 3*Pi^2 + 
           3*nc*Pi^2 - 126*z + 18*nc*z + 6*nc*Pi^2*z - 99*z^2 + 40*nc*z^2 + 
           3*Pi^2*z^2 + 3*nc*Pi^2*z^2 + 64*nc*z^3))/(288*nc^2*(1 + z)))*
       H[0, 0, 0, z] - ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[0, 0, 1, z])/
       (12*nc^2*(1 + z)) + (-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(48*nc^2*(1 + z)))*
       H[0, 1, 0, z] + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[0, 1, 1, z])/
       (12*nc^2*(1 + z)) + ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (2*nc - 3*z - nc*z + 2*nc*z^2))/(12*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(16*nc - 27*z - 14*nc*z + 16*nc*z^2))/
         (72*nc^2*z))*H[1, 0, 0, z] + 
      (-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2))/
         (6*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(16*nc - 27*z - 14*nc*z + 
           16*nc*z^2))/(36*nc^2*z))*H[1, 1, 0, z] + 
      (((-1 + nc)*(1 + nc)*(1 + z))/(2*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(nc^2*(1 + z)))*
       H[-1, -1, -1, 0, z] + (-((-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)))*
       H[-1, -1, 0, 0, z] + (-((-1 + nc)*(1 + nc)*(1 + z))/(2*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(nc^2*(1 + z)))*
       H[-1, 0, -1, 0, z] + (((-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)))*
       H[-1, 0, 0, 0, z] + (((-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)))*
       H[-1, 0, 1, 0, z] + (-((-1 + nc)*(1 + nc)*(1 + z))/(2*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(nc^2*(1 + z)))*
       H[0, -1, -1, 0, z] + (((-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)))*
       H[0, -1, 0, 0, z] + (((-1 + nc)*(1 + nc)*(1 + z))/(2*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(nc^2*(1 + z)))*H[0, 0, -1, 0, z] + 
      (-((-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(96*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (8*nc^2*(1 + z)))*H[0, 0, 0, 0, z] + 
      (-((-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)))*
       H[0, 0, 1, 0, z] + (-((-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) + 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)))*
       H[0, 1, 0, 0, z] + (((-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(2*nc^2*(1 + z)))*
       H[0, 1, 1, 0, z] + ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc - 3*z - nc*z + 
         2*nc*z^2)*H[1, 0, 0, 0, z])/(24*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2)*
        H[1, 1, 0, 0, z])/(12*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2*nc - 3*z - nc*z + 2*nc*z^2)*H[1, 1, 1, 0, z])/(6*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, -1, -1, 0, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
       (2*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*
        H[-1, -1, 0, -1, 0, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, 0, 1, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, -1, -1, 0, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, -1, 0, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, -1, 0, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, 0, 0, z])/(8*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, 1, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 1, 0, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 1, 1, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, -1, -1, 0, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, -1, 0, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, -1, 0, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, 0, 0, z])/(4*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, 1, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, -1, -1, 0, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, -1, 0, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, 0, -1, 0, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2)*
        H[0, 0, 0, 0, 0, z])/(16*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, 0, 1, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, 1, 0, 0, z])/(4*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 0, 1, 1, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, 0, 0, z])/(8*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 1, 0, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 1, 1, 0, z])/(2*nc^2*(1 + z)) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(272*nc - 12*nc*Pi^2 - 810*z - 142*nc*z + 
         54*Pi^2*z + 33*nc*Pi^2*z + 144*nc*z^2 + 36*Pi^2*z^2 + 810*z^3 + 
         142*nc*z^3 - 18*Pi^2*z^3 - 33*nc*Pi^2*z^3 - 416*nc*z^4 + 
         12*nc*Pi^2*z^4 - 108*z*Zeta[3] - 108*z^3*Zeta[3]))/
       (864*nc^2*z*(1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(4600*nc - 240*nc*Pi^2 - 
         8505*z - 8270*nc*z + 540*Pi^2*z + 255*nc*Pi^2*z + 63*Pi^4*z + 
         1800*nc*z^2 + 8505*z^3 + 8270*nc*z^3 - 540*Pi^2*z^3 - 
         255*nc*Pi^2*z^3 + 63*Pi^4*z^3 - 6400*nc*z^4 + 240*nc*Pi^2*z^4 + 
         720*nc*Zeta[3] - 2430*z*Zeta[3] - 1170*nc*z*Zeta[3] - 
         1620*z^2*Zeta[3] + 810*z^3*Zeta[3] + 1170*nc*z^3*Zeta[3] - 
         720*nc*z^4*Zeta[3]))/(6480*nc^2*z*(1 + z)) + 
      H[0, -1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(12*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(Pi^2 + 2*Pi^2*z + Pi^2*z^2 - 6*Zeta[3] - 
           6*z^2*Zeta[3]))/(24*nc^2*(1 + z))) + 
      H[-1, -1, z]*(-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/
         (12*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(Pi^2 + 2*Pi^2*z + 
           Pi^2*z^2 - 6*Zeta[3] - 6*z^2*Zeta[3]))/(24*nc^2*(1 + z))) + 
      H[0, 1, z]*(-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(12*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(Pi^2 + 2*Pi^2*z + Pi^2*z^2 - 6*Zeta[3] - 
           6*z^2*Zeta[3]))/(24*nc^2*(1 + z))) + 
      H[-1, z]*((Lb^2*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(24*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(7*Pi^4 + 7*Pi^4*z^2 - 90*Zeta[3] - 
           180*z*Zeta[3] - 90*z^2*Zeta[3]))/(720*nc^2*(1 + z)) - 
        (Lb*(-1 + nc)*(1 + nc)*(Pi^2 + 2*Pi^2*z + Pi^2*z^2 - 6*Zeta[3] - 
           6*z^2*Zeta[3]))/(24*nc^2*(1 + z))) + 
      H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc^2) - 
        (Lb^3*(-1 + nc)*(1 + nc)*(1 + z^2))/(6*nc^2*(1 + z)) - 
        (Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/(24*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(Pi^2 + 2*Pi^2*z + Pi^2*z^2 - 4*Zeta[3] - 
           4*z^2*Zeta[3]))/(48*nc^2*(1 + z))) + 
      H[0, z]*((Lb^4*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        (Lb^3*(-1 + nc)*(1 + nc)*(-6 + 3*nc - 6*z + 3*nc*z + 8*nc*z^2))/
         (72*nc^2) + (Lb^2*(-1 + nc)*(1 + nc)*(-27 + 42*nc + 3*nc*Pi^2 - 
           99*z - 24*nc*z + 3*nc*Pi^2*z + 64*nc*z^2))/(144*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(108 + 366*nc - 18*Pi^2 + 9*nc*Pi^2 - 1296*z - 
           726*nc*z - 18*Pi^2*z + 9*nc*Pi^2*z + 832*nc*z^2 + 24*nc*Pi^2*z^2 - 
           72*nc*Zeta[3] - 72*nc*z*Zeta[3]))/(864*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-4860 + 50520*nc - 810*Pi^2 + 1260*nc*Pi^2 + 
           63*nc*Pi^4 - 79380*z - 44760*nc*z - 2970*Pi^2*z - 720*nc*Pi^2*z + 
           63*nc*Pi^4*z + 51200*nc*z^2 + 1920*nc*Pi^2*z^2 + 2160*Zeta[3] - 
           1080*nc*Zeta[3] + 2160*z*Zeta[3] - 1080*nc*z*Zeta[3] - 
           2880*nc*z^2*Zeta[3]))/(51840*nc^2)) + 
      H[0, 0, z]*(-(Lb^2*(-1 + nc)*(1 + nc)*(3 + 3*z + 8*z^2))/(48*nc) + 
        (Lb^3*(-1 + nc)*(1 + nc)*(1 + nc + 2*nc*z + z^2 + nc*z^2))/
         (12*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(-27 + 42*nc + 3*Pi^2 + 
           3*nc*Pi^2 - 126*z + 18*nc*z + 6*nc*Pi^2*z - 99*z^2 + 40*nc*z^2 + 
           3*Pi^2*z^2 + 3*nc*Pi^2*z^2 + 64*nc*z^3))/(144*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(108 + 366*nc + 9*nc*Pi^2 - 1188*z - 360*nc*z + 
           18*nc*Pi^2*z - 1296*z^2 + 106*nc*z^2 + 33*nc*Pi^2*z^2 + 
           832*nc*z^3 + 24*nc*Pi^2*z^3 - 72*Zeta[3] - 72*nc*Zeta[3] - 
           144*nc*z*Zeta[3] - 72*z^2*Zeta[3] - 72*nc*z^2*Zeta[3]))/
         (1728*nc^2*(1 + z))) + H[1, z]*
       (-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2))/
         (36*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(16*nc*Pi^2 - 27*Pi^2*z - 
           14*nc*Pi^2*z + 16*nc*Pi^2*z^2 - 36*nc*Zeta[3] + 54*z*Zeta[3] + 
           18*nc*z*Zeta[3] - 36*nc*z^2*Zeta[3]))/(216*nc^2*z)) + 
      ((-1 + nc)*(1 + nc)*(255040*nc - 16800*nc*Pi^2 - 1764*nc*Pi^4 - 
         524880*z - 184160*nc*z + 14580*Pi^2*z + 19740*nc*Pi^2*z + 
         4536*Pi^4*z + 1449*nc*Pi^4*z + 54720*nc*z^2 + 4320*nc*Pi^2*z^2 + 
         3024*Pi^4*z^2 + 524880*z^3 + 184160*nc*z^3 - 14580*Pi^2*z^3 - 
         19740*nc*Pi^2*z^3 - 1512*Pi^4*z^3 - 1449*nc*Pi^4*z^3 - 
         309760*nc*z^4 + 12480*nc*Pi^2*z^4 + 1764*nc*Pi^4*z^4 + 
         46080*nc*Zeta[3] - 90720*z*Zeta[3] - 44640*nc*z*Zeta[3] - 
         11880*Pi^2*z*Zeta[3] + 90720*z^3*Zeta[3] + 44640*nc*z^3*Zeta[3] - 
         11880*Pi^2*z^3*Zeta[3] - 46080*nc*z^4*Zeta[3] - 58320*z*Zeta[5] - 
         58320*z^3*Zeta[5]))/(311040*nc^2*z*(1 + z)))


==> anc/TBF.m <==
IIT[g, g, 0] = delta[1 - z]*delta[\[CapitalTau]]
 
IIT[g, g, 1] = (nc*delta[1 - z]*delta[\[CapitalTau]])/ep^2 + 
    (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, z])/((-1 + z)*z) + 
    (nc*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*H[1, z])/z + 
    delta[\[CapitalTau]]*(-(nc*Pi^2*delta[1 - z])/12 + nc*PlusD[1 - z, 1]) - 
    (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 0])/z + 
    nc*PlusD[1 - z, 0]*PlusD[\[CapitalTau], 0] + 
    (delta[\[CapitalTau]]*((nc*(-1 + 2*z - z^2 + z^3))/z - 
        nc*PlusD[1 - z, 0]) - nc*delta[1 - z]*PlusD[\[CapitalTau], 0])/ep + 
    nc*delta[1 - z]*PlusD[\[CapitalTau], 1] + 
    ep*((nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, z])/((-1 + z)*z) + 
      (nc*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*H[1, 1, z])/z - 
      (nc*(1 - z + z^2)^2*H[0, z]*PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(-1 + 2*z - z^2 + z^3)*H[1, z]*PlusD[\[CapitalTau], 0])/z - 
      nc*PlusD[1 - z, 1]*PlusD[\[CapitalTau], 0] + 
      (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/z - 
      nc*PlusD[1 - z, 0]*PlusD[\[CapitalTau], 1] + 
      delta[1 - z]*((nc*Pi^2*PlusD[\[CapitalTau], 0])/12 - 
        (nc*PlusD[\[CapitalTau], 2])/2) + delta[\[CapitalTau]]*
       (-(nc*Pi^2*(-1 + 2*z - z^2 + z^3))/(12*z) + (nc*Pi^2*PlusD[1 - z, 0])/
         12 - (nc*PlusD[1 - z, 2])/2 - (nc*delta[1 - z]*Zeta[3])/3)) + 
    ep^2*((nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 1, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, 1, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 1, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 0, z])/
       ((-1 + z)*z) + (nc*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*
        H[1, 1, 1, z])/z + (nc*Pi^2*(-1 + 2*z - z^2 + z^3)*
        PlusD[\[CapitalTau], 0])/(12*z) - (nc*(1 - z + z^2)^2*H[0, 0, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[0, 1, z]*PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[1, 0, z]*PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(-1 + 2*z - z^2 + z^3)*H[1, 1, z]*PlusD[\[CapitalTau], 0])/z + 
      (nc*PlusD[1 - z, 2]*PlusD[\[CapitalTau], 0])/2 + 
      nc*PlusD[1 - z, 1]*PlusD[\[CapitalTau], 1] + 
      H[0, z]*(-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/
         (12*(-1 + z)*z) + (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/
         ((-1 + z)*z)) + H[1, z]*
       (-(nc*Pi^2*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]])/(12*z) + 
        (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/z) - 
      (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 2])/(2*z) + 
      PlusD[1 - z, 0]*(-(nc*Pi^2*PlusD[\[CapitalTau], 0])/12 + 
        (nc*PlusD[\[CapitalTau], 2])/2) + delta[\[CapitalTau]]*
       ((nc*Pi^4*delta[1 - z])/1440 - (nc*Pi^2*PlusD[1 - z, 1])/12 + 
        (nc*PlusD[1 - z, 3])/6 - (nc*(-1 + 2*z - z^2 + z^3)*Zeta[3])/(3*z) + 
        (nc*PlusD[1 - z, 0]*Zeta[3])/3) + delta[1 - z]*
       (-(nc*Pi^2*PlusD[\[CapitalTau], 1])/12 + (nc*PlusD[\[CapitalTau], 3])/
         6 + (nc*PlusD[\[CapitalTau], 0]*Zeta[3])/3)) + 
    ep^3*((nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 0, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 0, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 1, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 1, 0, z])/
       ((-1 + z)*z) + (nc*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, z])/z - (nc*(1 - z + z^2)^2*H[0, 0, 0, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[0, 0, 1, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[0, 1, 0, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[0, 1, 1, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[1, 0, 0, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[1, 0, 1, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[1, 1, 0, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(-1 + 2*z - z^2 + z^3)*H[1, 1, 1, z]*PlusD[\[CapitalTau], 0])/z - 
      (nc*PlusD[1 - z, 3]*PlusD[\[CapitalTau], 0])/6 - 
      (nc*Pi^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/(12*z) - 
      (nc*PlusD[1 - z, 2]*PlusD[\[CapitalTau], 1])/2 + 
      H[0, 0, z]*(-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/
         (12*(-1 + z)*z) + (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/
         ((-1 + z)*z)) + H[0, 1, z]*
       (-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/(12*(-1 + z)*z) + 
        (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[1, 0, z]*(-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/
         (12*(-1 + z)*z) + (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/
         ((-1 + z)*z)) + H[1, 1, z]*
       (-(nc*Pi^2*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]])/(12*z) + 
        (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/z) + 
      PlusD[1 - z, 1]*((nc*Pi^2*PlusD[\[CapitalTau], 0])/12 - 
        (nc*PlusD[\[CapitalTau], 2])/2) + (nc*(-1 + 2*z - z^2 + z^3)*
        PlusD[\[CapitalTau], 3])/(6*z) + (nc*(-1 + 2*z - z^2 + z^3)*
        PlusD[\[CapitalTau], 0]*Zeta[3])/(3*z) + 
      H[0, z]*((nc*Pi^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/
         (12*(-1 + z)*z) - (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 2])/
         (2*(-1 + z)*z) - (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*Zeta[3])/
         (3*(-1 + z)*z)) + H[1, z]*((nc*Pi^2*(-1 + 2*z - z^2 + z^3)*
          PlusD[\[CapitalTau], 0])/(12*z) - (nc*(-1 + 2*z - z^2 + z^3)*
          PlusD[\[CapitalTau], 2])/(2*z) - (nc*(-1 + 2*z - z^2 + z^3)*
          delta[\[CapitalTau]]*Zeta[3])/(3*z)) + PlusD[1 - z, 0]*
       ((nc*Pi^2*PlusD[\[CapitalTau], 1])/12 - (nc*PlusD[\[CapitalTau], 3])/
         6 - (nc*PlusD[\[CapitalTau], 0]*Zeta[3])/3) + 
      delta[1 - z]*(-(nc*Pi^4*PlusD[\[CapitalTau], 0])/1440 + 
        (nc*Pi^2*PlusD[\[CapitalTau], 2])/24 - (nc*PlusD[\[CapitalTau], 4])/
         24 - (nc*PlusD[\[CapitalTau], 1]*Zeta[3])/3) + 
      delta[\[CapitalTau]]*((nc*Pi^4*(-1 + 2*z - z^2 + z^3))/(1440*z) - 
        (nc*Pi^4*PlusD[1 - z, 0])/1440 + (nc*Pi^2*PlusD[1 - z, 2])/24 - 
        (nc*PlusD[1 - z, 4])/24 - (nc*PlusD[1 - z, 1]*Zeta[3])/3 + 
        (nc*delta[1 - z]*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/180)) + 
    ep^4*((nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 0, 0, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 0, 0, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 1, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 0, 1, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 0, 1, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, 0, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, 0, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 1, 1, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 0, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 0, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 1, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 1, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 0, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 0, 1, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 1, 0, 0, z])/
       ((-1 + z)*z) + (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, 1, z])/((-1 + z)*z) + 
      (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 1, 1, 0, z])/
       ((-1 + z)*z) + (nc*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, 1, z])/z - (nc*Pi^4*(-1 + 2*z - z^2 + z^3)*
        PlusD[\[CapitalTau], 0])/(1440*z) - 
      (nc*(1 - z + z^2)^2*H[0, 0, 0, 0, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[0, 0, 0, 1, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[0, 0, 1, 0, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[0, 0, 1, 1, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[0, 1, 0, 0, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[0, 1, 0, 1, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[0, 1, 1, 0, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[0, 1, 1, 1, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[1, 0, 0, 0, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[1, 0, 0, 1, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[1, 0, 1, 0, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[1, 0, 1, 1, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[1, 1, 0, 0, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(1 - z + z^2)^2*H[1, 1, 0, 1, z]*
        PlusD[\[CapitalTau], 0])/((-1 + z)*z) - 
      (nc*(1 - z + z^2)^2*H[1, 1, 1, 0, z]*PlusD[\[CapitalTau], 0])/
       ((-1 + z)*z) - (nc*(-1 + 2*z - z^2 + z^3)*H[1, 1, 1, 1, z]*
        PlusD[\[CapitalTau], 0])/z + (nc*PlusD[1 - z, 4]*
        PlusD[\[CapitalTau], 0])/24 + (nc*PlusD[1 - z, 3]*
        PlusD[\[CapitalTau], 1])/6 + H[0, 0, 0, z]*
       (-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/(12*(-1 + z)*z) + 
        (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[0, 0, 1, z]*(-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/
         (12*(-1 + z)*z) + (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/
         ((-1 + z)*z)) + H[0, 1, 0, z]*
       (-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/(12*(-1 + z)*z) + 
        (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[0, 1, 1, z]*(-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/
         (12*(-1 + z)*z) + (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/
         ((-1 + z)*z)) + H[1, 0, 0, z]*
       (-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/(12*(-1 + z)*z) + 
        (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[1, 0, 1, z]*(-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/
         (12*(-1 + z)*z) + (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/
         ((-1 + z)*z)) + H[1, 1, 0, z]*
       (-(nc*Pi^2*(1 - z + z^2)^2*delta[\[CapitalTau]])/(12*(-1 + z)*z) + 
        (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[1, 1, 1, z]*(-(nc*Pi^2*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]])/
         (12*z) + (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/z) + 
      (nc*Pi^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 2])/(24*z) + 
      PlusD[1 - z, 2]*(-(nc*Pi^2*PlusD[\[CapitalTau], 0])/24 + 
        (nc*PlusD[\[CapitalTau], 2])/4) - (nc*(-1 + 2*z - z^2 + z^3)*
        PlusD[\[CapitalTau], 4])/(24*z) - (nc*(-1 + 2*z - z^2 + z^3)*
        PlusD[\[CapitalTau], 1]*Zeta[3])/(3*z) + 
      H[0, 0, z]*((nc*Pi^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/
         (12*(-1 + z)*z) - (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 2])/
         (2*(-1 + z)*z) - (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*Zeta[3])/
         (3*(-1 + z)*z)) + H[0, 1, z]*
       ((nc*Pi^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/(12*(-1 + z)*z) - 
        (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 2])/(2*(-1 + z)*z) - 
        (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*Zeta[3])/(3*(-1 + z)*z)) + 
      H[1, 0, z]*((nc*Pi^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/
         (12*(-1 + z)*z) - (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 2])/
         (2*(-1 + z)*z) - (nc*(1 - z + z^2)^2*delta[\[CapitalTau]]*Zeta[3])/
         (3*(-1 + z)*z)) + H[1, 1, z]*
       ((nc*Pi^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 0])/(12*z) - 
        (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 2])/(2*z) - 
        (nc*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*Zeta[3])/(3*z)) + 
      PlusD[1 - z, 1]*(-(nc*Pi^2*PlusD[\[CapitalTau], 1])/12 + 
        (nc*PlusD[\[CapitalTau], 3])/6 + (nc*PlusD[\[CapitalTau], 0]*Zeta[3])/
         3) + H[0, z]*((nc*Pi^4*(1 - z + z^2)^2*delta[\[CapitalTau]])/
         (1440*(-1 + z)*z) - (nc*Pi^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 
           1])/(12*(-1 + z)*z) + (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 3])/
         (6*(-1 + z)*z) + (nc*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0]*
          Zeta[3])/(3*(-1 + z)*z)) + 
      H[1, z]*((nc*Pi^4*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]])/
         (1440*z) - (nc*Pi^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/
         (12*z) + (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 3])/(6*z) + 
        (nc*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 0]*Zeta[3])/(3*z)) + 
      PlusD[1 - z, 0]*((nc*Pi^4*PlusD[\[CapitalTau], 0])/1440 - 
        (nc*Pi^2*PlusD[\[CapitalTau], 2])/24 + (nc*PlusD[\[CapitalTau], 4])/
         24 + (nc*PlusD[\[CapitalTau], 1]*Zeta[3])/3) + 
      delta[\[CapitalTau]]*((nc*Pi^4*PlusD[1 - z, 1])/1440 - 
        (nc*Pi^2*PlusD[1 - z, 3])/72 + (nc*PlusD[1 - z, 5])/120 + 
        (nc*PlusD[1 - z, 2]*Zeta[3])/6 - 
        (nc*delta[1 - z]*(Pi^6 - 1344*Zeta[3]^2))/24192 + 
        (nc*(-1 + 2*z - z^2 + z^3)*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/(180*z) - 
        (nc*PlusD[1 - z, 0]*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/180) + 
      delta[1 - z]*((nc*Pi^4*PlusD[\[CapitalTau], 1])/1440 - 
        (nc*Pi^2*PlusD[\[CapitalTau], 3])/72 + (nc*PlusD[\[CapitalTau], 5])/
         120 + (nc*PlusD[\[CapitalTau], 2]*Zeta[3])/6 - 
        (nc*PlusD[\[CapitalTau], 0]*(5*Pi^2*Zeta[3] - 36*Zeta[5]))/180))
 
IIT[g, g, 2] = ALARM*ep^3*delta[\[CapitalTau]] + 
    (nc^2*delta[1 - z]*delta[\[CapitalTau]])/(2*ep^4) + 
    (nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, z])/(4*z*(1 + z)) + 
    (nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, -1, 0, z])/(z*(1 + z)) - 
    (2*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, 0, z])/
     (z*(1 + z)) - (nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, 1, z])/
     (z*(1 + z)) - (nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, -1, 0, z])/
     (z*(1 + z)) + ((7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + 
      (nc^2*(4 + 7*z + 18*z^2 - 7*z^3 - 18*z^4 + 7*z^5))/
       (2*(-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 0, z] + 
    ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/(4*nc) + 
      (nc^2*(6 - z + 12*z^2 + z^3 - 12*z^4 + 7*z^5))/((-1 + z)*z*(1 + z)))*
     delta[\[CapitalTau]]*H[0, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
      (nc^2*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4))/((-1 + z)*z))*
     delta[\[CapitalTau]]*H[0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
      (nc^2*(15 - 22*z + 45*z^2 - 38*z^3 + 15*z^4))/(2*(-1 + z)*z))*
     delta[\[CapitalTau]]*H[0, 1, 1, z] + 
    (13*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 0, z])/
     (2*(-1 + z)*z) + (15*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
      H[1, 0, 1, z])/(2*(-1 + z)*z) + 
    (7*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 0, z])/
     ((-1 + z)*z) + (8*nc^2*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*
      H[1, 1, 1, z])/z + 
    ((nf*(10 - 33*nc^2 + 24*z + 5*nc^2*z - 3*Pi^2*z + 3*nc^2*Pi^2*z - 
         24*z^2 + 5*nc^2*z^2 - 3*Pi^2*z^2 + 3*nc^2*Pi^2*z^2 - 10*z^3 + 
         33*nc^2*z^3))/(36*nc*z) + (nc^2*(268 - 72*Pi^2 - 33*z + 42*Pi^2*z - 
         134*z^2 - 101*z^3 - 36*Pi^2*z^3 - 268*z^4 + 84*Pi^2*z^4))/
       (72*z*(1 + z)))*PlusD[\[CapitalTau], 0] + 
    (nc^2*(1 + z + z^2)^2*H[-1, 0, z]*PlusD[\[CapitalTau], 0])/(z*(1 + z)) + 
    4*nc^2*PlusD[1 - z, 2]*PlusD[\[CapitalTau], 0] + 
    H[1, 0, z]*(((nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/
         (6*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
           6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
         (12*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
      (7*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
    H[1, 1, z]*(((nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(6*z) - 
        (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
           8*nc^2*z^3))/(12*nc*z))*delta[\[CapitalTau]] - 
      (8*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 0])/z) + 
    H[0, 1, z]*(((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/
         (12*(-1 + z)*z) - (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 
           12*nc^2*z^2 + 5*z^3 - 25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/
         (24*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) - 
        (nc^2*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4))/((-1 + z)*z))*
       PlusD[\[CapitalTau], 0]) + H[0, 0, z]*
     (((nc^2*(132 - 479*z + 516*z^2 - 521*z^3 + 396*z^4))/(24*(-1 + z)*z) - 
        (nf*(-16 + 32*nc^2 - 5*z - 15*nc^2*z + 24*z^2 + 24*nc^2*z^2 + 
           13*z^3 - 57*nc^2*z^3 - 16*z^4 + 32*nc^2*z^4))/(48*nc*(-1 + z)*z))*
       delta[\[CapitalTau]] + ((-3*(-1 + nc)*(1 + nc)*nf*(1 + z))/(4*nc) - 
        (nc^2*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5))/((-1 + z)*z*(1 + z)))*
       PlusD[\[CapitalTau], 0]) + 
    (delta[\[CapitalTau]]*((nc^2*(-1 + 2*z - z^2 + z^3))/z + 
        ((11*nc^2)/48 - (nc*nf)/24)*delta[1 - z] - nc^2*PlusD[1 - z, 0]) - 
      nc^2*delta[1 - z]*PlusD[\[CapitalTau], 0])/ep^3 + 
    ((nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(6*z) - 
      (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
         8*nc^2*z^3))/(12*nc*z))*PlusD[\[CapitalTau], 1] + 
    PlusD[1 - z, 1]*(((-11*nc^2)/6 + (nc*nf)/3)*PlusD[\[CapitalTau], 0] + 
      8*nc^2*PlusD[\[CapitalTau], 1]) + 
    H[1, z]*((-(nf*(20 - 66*nc^2 + 48*z + 10*nc^2*z - 48*z^2 + 7*nc^2*z^2 - 
            20*z^3 + 66*nc^2*z^3))/(72*nc*z) - 
        (nc^2*(-268 + 84*Pi^2 + 569*z - 246*Pi^2*z - 471*z^2 + 252*Pi^2*z^2 + 
           438*z^3 - 168*Pi^2*z^3 - 268*z^4 + 84*Pi^2*z^4))/(72*(-1 + z)*z))*
       delta[\[CapitalTau]] + (-(nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(6*z) + 
        (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
           8*nc^2*z^3))/(12*nc*z))*PlusD[\[CapitalTau], 0] + 
      (8*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/z) + 
    H[0, z]*((-(nf*(-40 + 132*nc^2 - 110*z - 44*nc^2*z + 15*Pi^2*z - 
            15*nc^2*Pi^2*z + 192*z^2 + 6*nc^2*z^2 - 2*z^3 - 186*nc^2*z^3 - 
            15*Pi^2*z^3 + 15*nc^2*Pi^2*z^3 - 40*z^4 + 132*nc^2*z^4))/
         (144*nc*(-1 + z)*z) - (nc^2*(-1072 + 156*Pi^2 - 433*z - 84*Pi^2*z - 
           303*z^2 + 276*Pi^2*z^2 + 165*z^3 + 84*Pi^2*z^3 + 1107*z^4 - 
           276*Pi^2*z^4 + 204*Pi^2*z^5))/(144*(-1 + z)*z*(1 + z)))*
       delta[\[CapitalTau]] + 
      (-(nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(12*(-1 + z)*z) + 
        (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
           25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(24*nc*(-1 + z)*z))*
       PlusD[\[CapitalTau], 0] + (((-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
        (2*nc^2*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4))/((-1 + z)*z))*
       PlusD[\[CapitalTau], 1]) + 
    ((((-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + 
        (nc^2*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4))/(2*(-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, z] + (2*nc^2*(-1 + 2*z - z^2 + z^3)*
        delta[\[CapitalTau]]*H[1, z])/z + delta[\[CapitalTau]]*
       ((nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(24*z) - 
        (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
           8*nc^2*z^3))/(48*nc*z) + ((-5*nc*nf)/72 - (nc^2*(-67 + 39*Pi^2))/
           144)*delta[1 - z] + ((-11*nc^2)/24 + (nc*nf)/12)*PlusD[1 - z, 0] + 
        2*nc^2*PlusD[1 - z, 1]) - (2*nc^2*(-1 + 2*z - z^2 + z^3)*
        PlusD[\[CapitalTau], 0])/z + 2*nc^2*PlusD[1 - z, 0]*
       PlusD[\[CapitalTau], 0] + delta[1 - z]*
       (((-11*nc^2)/24 + (nc*nf)/12)*PlusD[\[CapitalTau], 0] + 
        2*nc^2*PlusD[\[CapitalTau], 1]))/ep^2 - 
    (4*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 2])/z + 
    PlusD[1 - z, 0]*(((-5*nc*nf)/18 - (nc^2*(-67 + 39*Pi^2))/36)*
       PlusD[\[CapitalTau], 0] + ((-11*nc^2)/6 + (nc*nf)/3)*
       PlusD[\[CapitalTau], 1] + 4*nc^2*PlusD[\[CapitalTau], 2]) + 
    delta[\[CapitalTau]]*(((-5*nc*nf)/18 - (nc^2*(-67 + 39*Pi^2))/36)*
       PlusD[1 - z, 1] + ((-11*nc^2)/12 + (nc*nf)/6)*PlusD[1 - z, 2] + 
      (4*nc^2*PlusD[1 - z, 3])/3 + (nf*(-224 + 992*nc^2 + 36*Pi^2 - 
         72*nc^2*Pi^2 - 1380*z + 476*nc^2*z + 45*Pi^2*z + 3*nc^2*Pi^2*z + 
         1380*z^2 - 628*nc^2*z^2 - 9*Pi^2*z^2 - 51*nc^2*Pi^2*z^2 + 224*z^3 - 
         1064*nc^2*z^3 - 36*Pi^2*z^3 + 72*nc^2*Pi^2*z^3 + 216*z*Zeta[3] - 
         216*nc^2*z*Zeta[3] + 216*z^2*Zeta[3] - 216*nc^2*z^2*Zeta[3]))/
       (864*nc*z) - (nc^2*(-5710 + 231*Pi^2 + 5336*z - 744*Pi^2*z + 
         1146*z^2 - 30*Pi^2*z^2 + 410*z^3 - 15*Pi^2*z^3 + 4564*z^4 - 
         201*Pi^2*z^4 - 5746*z^5 + 759*Pi^2*z^5 + 3312*Zeta[3] - 
         6300*z*Zeta[3] + 1404*z^2*Zeta[3] + 3528*z^3*Zeta[3] - 
         4176*z^4*Zeta[3] + 4392*z^5*Zeta[3]))/(432*(-1 + z)*z*(1 + z)) + 
      delta[1 - z]*((nc^2*(4856 - 603*Pi^2 + 36*Pi^4 - 2772*Zeta[3]))/2592 + 
        (nc*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/1296) + 
      PlusD[1 - z, 0]*(-(nc*nf*(-56 + 9*Pi^2))/216 + 
        (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/432)) + 
    delta[1 - z]*(((-5*nc*nf)/18 - (nc^2*(-67 + 39*Pi^2))/36)*
       PlusD[\[CapitalTau], 1] + ((-11*nc^2)/12 + (nc*nf)/6)*
       PlusD[\[CapitalTau], 2] + (4*nc^2*PlusD[\[CapitalTau], 3])/3 + 
      PlusD[\[CapitalTau], 0]*(-(nc*nf*(-56 + 9*Pi^2))/216 + 
        (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/432)) + 
    (-(nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, z])/(2*z*(1 + z)) + 
      ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + 
        (nc^2*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5))/
         (2*(-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, z] + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/(4*nc) + 
        (nc^2*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4))/(2*(-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, z] + (7*nc^2*(1 - z + z^2)^2*
        delta[\[CapitalTau]]*H[1, 0, z])/(2*(-1 + z)*z) + 
      (4*nc^2*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*H[1, 1, z])/z + 
      (-(nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(12*z) + 
        (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
           8*nc^2*z^3))/(24*nc*z))*PlusD[\[CapitalTau], 0] - 
      4*nc^2*PlusD[1 - z, 1]*PlusD[\[CapitalTau], 0] + 
      H[1, z]*(((nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(12*z) - 
          (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
             8*nc^2*z^3))/(24*nc*z))*delta[\[CapitalTau]] - 
        (4*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 0])/z) + 
      H[0, z]*(((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/
           (24*(-1 + z)*z) - (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 
             12*nc^2*z^2 + 5*z^3 - 25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/
           (48*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(1 + z))/(4*nc) - 
          (nc^2*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 0]) + (4*nc^2*(-1 + 2*z - z^2 + z^3)*
        PlusD[\[CapitalTau], 1])/z + PlusD[1 - z, 0]*
       (((11*nc^2)/12 - (nc*nf)/6)*PlusD[\[CapitalTau], 0] - 
        4*nc^2*PlusD[\[CapitalTau], 1]) + delta[1 - z]*
       (((5*nc*nf)/36 + (nc^2*(-67 + 39*Pi^2))/72)*PlusD[\[CapitalTau], 0] + 
        ((11*nc^2)/12 - (nc*nf)/6)*PlusD[\[CapitalTau], 1] - 
        2*nc^2*PlusD[\[CapitalTau], 2]) + delta[\[CapitalTau]]*
       (-(nf*(10 - 33*nc^2 + 24*z + 5*nc^2*z - 3*Pi^2*z + 3*nc^2*Pi^2*z - 
            24*z^2 + 5*nc^2*z^2 - 3*Pi^2*z^2 + 3*nc^2*Pi^2*z^2 - 10*z^3 + 
            33*nc^2*z^3))/(72*nc*z) - (nc^2*(268 - 72*Pi^2 - 33*z + 
           42*Pi^2*z - 134*z^2 - 101*z^3 - 36*Pi^2*z^3 - 268*z^4 + 
           84*Pi^2*z^4))/(144*z*(1 + z)) + 
        ((5*nc*nf)/36 + (nc^2*(-67 + 39*Pi^2))/72)*PlusD[1 - z, 0] + 
        ((11*nc^2)/12 - (nc*nf)/6)*PlusD[1 - z, 1] - 2*nc^2*PlusD[1 - z, 2] + 
        delta[1 - z]*((nc*nf*(-56 + 9*Pi^2))/432 - 
          (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/864)))/ep + 
    ep*(-(nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, -1, z])/
       (2*z*(1 + z)) + (nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[0, -1, z])/(2*z*(1 + z)) - (2*nc^2*(1 + z + z^2)^2*
        delta[\[CapitalTau]]*H[-1, -1, -1, 0, z])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, -1, 0, 0, z])/
       (z*(1 + z)) + (2*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, -1, 0, 1, z])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, -1, 0, z])/
       (z*(1 + z)) - (5*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, 0, 0, z])/(z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*
        delta[\[CapitalTau]]*H[-1, 0, 0, 1, z])/(z*(1 + z)) - 
      (2*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, 1, 0, z])/
       (z*(1 + z)) - (2*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, 1, 1, z])/(z*(1 + z)) + (2*nc^2*(1 + z + z^2)^2*
        delta[\[CapitalTau]]*H[0, -1, -1, 0, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, -1, 0, 0, z])/
       (z*(1 + z)) - (2*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[0, -1, 0, 1, z])/(z*(1 + z)) - (2*nc^2*(1 + z + z^2)^2*
        delta[\[CapitalTau]]*H[0, 0, -1, 0, z])/(z*(1 + z)) + 
      ((15*(-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + 
        (nc^2*(23 + 30*z - 23*z^2 - 30*z^3 + 7*z^4))/(2*(-1 + z)*(1 + z)))*
       delta[\[CapitalTau]]*H[0, 0, 0, 0, z] + 
      ((7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(4*nc) + 
        (nc^2*(10 + z + 24*z^2 - z^3 - 24*z^4 + 13*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 0, 1, z] + 
      ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
        (2*nc^2*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 1, 0, z] + 
      ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
        (2*nc^2*(7 - 2*z + 13*z^2 + 2*z^3 - 13*z^4 + 8*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 1, 1, z] + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (2*nc^2*(3 + 7*z^2 - 7*z^4 + 4*z^5))/((-1 + z)*z*(1 + z)))*
       delta[\[CapitalTau]]*H[0, 1, 0, 0, z] + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (4*nc^2*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4))/((-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, 0, 1, z] + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (nc^2*(13 - 18*z + 39*z^2 - 34*z^3 + 13*z^4))/((-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, 1, 0, z] + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (nc^2*(31 - 46*z + 93*z^2 - 78*z^3 + 31*z^4))/(2*(-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, 1, 1, z] + 
      (23*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 0, 0, z])/
       (2*(-1 + z)*z) + (15*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, z])/((-1 + z)*z) + (13*nc^2*(1 - z + z^2)^2*
        delta[\[CapitalTau]]*H[1, 0, 1, 0, z])/((-1 + z)*z) + 
      (31*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 1, 1, z])/
       (2*(-1 + z)*z) + (11*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, z])/((-1 + z)*z) + (15*nc^2*(1 - z + z^2)^2*
        delta[\[CapitalTau]]*H[1, 1, 0, 1, z])/((-1 + z)*z) + 
      (14*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 1, 0, z])/
       ((-1 + z)*z) + (16*nc^2*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, z])/z - (2*nc^2*(1 + z + z^2)^2*H[-1, -1, 0, z]*
        PlusD[\[CapitalTau], 0])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*H[-1, 0, 0, z]*PlusD[\[CapitalTau], 0])/
       (z*(1 + z)) + (2*nc^2*(1 + z + z^2)^2*H[-1, 0, 1, z]*
        PlusD[\[CapitalTau], 0])/(z*(1 + z)) + 
      (2*nc^2*(1 + z + z^2)^2*H[0, -1, 0, z]*PlusD[\[CapitalTau], 0])/
       (z*(1 + z)) - (8*nc^2*PlusD[1 - z, 3]*PlusD[\[CapitalTau], 0])/3 + 
      H[1, 0, 1, z]*(((nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (6*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (15*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 1, 0, z]*(((nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (6*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (14*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 0, 0, z]*(((nc^2*(44 - 79*z + 81*z^2 - 79*z^3 + 44*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (6*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (13*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 1, 1, z]*(((nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) - 
          (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
             8*nc^2*z^3))/(6*nc*z))*delta[\[CapitalTau]] - 
        (16*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 0])/z) + 
      H[0, 1, 0, z]*(((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/
           (6*(-1 + z)*z) - (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 
             12*nc^2*z^2 + 5*z^3 - 25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/
           (12*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (-(((-1 + nc)*(1 + nc)*nf*(1 + z))/nc) - 
          (2*nc^2*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 0]) + H[0, 1, 1, z]*
       (((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(6*(-1 + z)*z) - 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(12*nc*(-1 + z)*z))*
         delta[\[CapitalTau]] + (-(((-1 + nc)*(1 + nc)*nf*(1 + z))/nc) - 
          (nc^2*(15 - 22*z + 45*z^2 - 38*z^3 + 15*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 0]) + H[0, 0, 0, z]*
       (((nc^2*(264 - 1043*z + 1128*z^2 - 1141*z^3 + 880*z^4))/
           (24*(-1 + z)*z) - (nf*(-32 + 64*nc^2 - 13*z - 23*nc^2*z + 48*z^2 + 
             48*nc^2*z^2 + 29*z^3 - 121*nc^2*z^3 - 32*z^4 + 64*nc^2*z^4))/
           (48*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(4*nc) - 
          (nc^2*(4 + 7*z + 18*z^2 - 7*z^3 - 18*z^4 + 7*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 0]) + 
      H[0, 0, 1, z]*(((nc^2*(132 - 479*z + 516*z^2 - 521*z^3 + 396*z^4))/
           (12*(-1 + z)*z) - (nf*(-16 + 32*nc^2 - 5*z - 15*nc^2*z + 24*z^2 + 
             24*nc^2*z^2 + 13*z^3 - 57*nc^2*z^3 - 16*z^4 + 32*nc^2*z^4))/
           (24*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-3*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) - 
          (2*nc^2*(6 - z + 12*z^2 + z^3 - 12*z^4 + 7*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 0]) + 
      (-(nf*(10 - 33*nc^2 + 24*z + 5*nc^2*z - 3*Pi^2*z + 3*nc^2*Pi^2*z - 
            24*z^2 + 5*nc^2*z^2 - 3*Pi^2*z^2 + 3*nc^2*Pi^2*z^2 - 10*z^3 + 
            33*nc^2*z^3))/(18*nc*z) - (nc^2*(268 - 72*Pi^2 - 33*z + 
           42*Pi^2*z - 134*z^2 - 101*z^3 - 36*Pi^2*z^3 - 268*z^4 + 
           84*Pi^2*z^4))/(36*z*(1 + z)))*PlusD[\[CapitalTau], 1] + 
      PlusD[1 - z, 2]*(((11*nc^2)/6 - (nc*nf)/3)*PlusD[\[CapitalTau], 0] - 
        8*nc^2*PlusD[\[CapitalTau], 1]) + H[1, 0, z]*
       ((-(nf*(-20 + 66*nc^2 - 28*z - 56*nc^2*z + 96*z^2 + 3*nc^2*z^2 - 
              28*z^3 - 59*nc^2*z^3 - 20*z^4 + 66*nc^2*z^4))/
           (36*nc*(-1 + z)*z) - (nc^2*(-268 + 87*Pi^2 + 435*z - 174*Pi^2*z - 
             471*z^2 + 261*Pi^2*z^2 + 438*z^3 - 174*Pi^2*z^3 - 268*z^4 + 
             87*Pi^2*z^4))/(36*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (-(nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/(3*(-1 + z)*z) + 
          (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 6*nc^2*z^2 + z^3 - 
             9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/(6*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 0] + (14*nc^2*(1 - z + z^2)^2*
          PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[-1, 0, z]*((3*nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]])/
         (4*z*(1 + z)) - (2*nc^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 1])/
         (z*(1 + z))) + H[1, 1, z]*
       ((-(nf*(40 - 132*nc^2 + 96*z + 20*nc^2*z - 96*z^2 + 11*nc^2*z^2 - 
              40*z^3 + 132*nc^2*z^3))/(72*nc*z) - 
          (nc^2*(-536 + 168*Pi^2 + 1138*z - 492*Pi^2*z - 945*z^2 + 
             504*Pi^2*z^2 + 879*z^3 - 336*Pi^2*z^3 - 536*z^4 + 168*Pi^2*z^4))/
           (72*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (-(nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) + 
          (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
             8*nc^2*z^3))/(6*nc*z))*PlusD[\[CapitalTau], 0] + 
        (16*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/z) + 
      H[0, 1, z]*((-(nf*(-40 + 132*nc^2 - 110*z - 44*nc^2*z + 9*Pi^2*z - 
              9*nc^2*Pi^2*z + 192*z^2 + 12*nc^2*z^2 - 2*z^3 - 192*nc^2*z^3 - 
              9*Pi^2*z^3 + 9*nc^2*Pi^2*z^3 - 40*z^4 + 132*nc^2*z^4))/
           (72*nc*(-1 + z)*z) - (nc^2*(-1072 + 138*Pi^2 + 639*z - 
             204*Pi^2*z - 948*z^2 + 414*Pi^2*z^2 + 1113*z^3 - 348*Pi^2*z^3 + 
             138*Pi^2*z^4))/(72*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (-(nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(6*(-1 + z)*z) + 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(12*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 0] + (((-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
          (2*nc^2*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 1]) + H[0, 0, z]*
       ((-(nf*(-80 + 264*nc^2 - 274*z - 20*nc^2*z + 33*Pi^2*z - 
              33*nc^2*Pi^2*z + 384*z^2 + 18*nc^2*z^2 + 50*z^3 - 
              446*nc^2*z^3 - 33*Pi^2*z^3 + 33*nc^2*Pi^2*z^3 - 80*z^4 + 
              264*nc^2*z^4))/(144*nc*(-1 + z)*z) - 
          (nc^2*(-2144 + 288*Pi^2 - 2305*z - 132*Pi^2*z - 707*z^2 + 
             552*Pi^2*z^2 + 697*z^3 + 132*Pi^2*z^3 + 2315*z^4 - 
             552*Pi^2*z^4 + 1072*z^5 + 396*Pi^2*z^5))/(144*(-1 + z)*z*
            (1 + z)))*delta[\[CapitalTau]] + 
        (-(nc^2*(132 - 479*z + 516*z^2 - 521*z^3 + 396*z^4))/
           (12*(-1 + z)*z) + (nf*(-16 + 32*nc^2 - 5*z - 15*nc^2*z + 24*z^2 + 
             24*nc^2*z^2 + 13*z^3 - 57*nc^2*z^3 - 16*z^4 + 32*nc^2*z^4))/
           (24*nc*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
          (2*nc^2*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 1]) + 
      (-(nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(6*z) + 
        (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
           8*nc^2*z^3))/(12*nc*z))*PlusD[\[CapitalTau], 2] + 
      PlusD[1 - z, 1]*(((5*nc*nf)/9 + (nc^2*(-67 + 39*Pi^2))/18)*
         PlusD[\[CapitalTau], 0] + ((11*nc^2)/3 - (2*nc*nf)/3)*
         PlusD[\[CapitalTau], 1] - 8*nc^2*PlusD[\[CapitalTau], 2]) + 
      (8*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 3])/(3*z) + 
      H[-1, z]*(-(nc^2*Pi^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 0])/
         (2*z*(1 + z)) + (7*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
          Zeta[3])/(2*z*(1 + z))) + PlusD[\[CapitalTau], 0]*
       (-(nf*(-224 + 992*nc^2 + 36*Pi^2 - 72*nc^2*Pi^2 - 1380*z + 
            476*nc^2*z + 45*Pi^2*z + 3*nc^2*Pi^2*z + 1380*z^2 - 
            628*nc^2*z^2 - 9*Pi^2*z^2 - 51*nc^2*Pi^2*z^2 + 224*z^3 - 
            1064*nc^2*z^3 - 36*Pi^2*z^3 + 72*nc^2*Pi^2*z^3 + 216*z*Zeta[3] - 
            216*nc^2*z*Zeta[3] + 216*z^2*Zeta[3] - 216*nc^2*z^2*Zeta[3]))/
         (432*nc*z) + (nc^2*(-5710 + 231*Pi^2 + 5336*z - 744*Pi^2*z + 
           1146*z^2 - 30*Pi^2*z^2 + 410*z^3 - 15*Pi^2*z^3 + 4564*z^4 - 
           201*Pi^2*z^4 - 5746*z^5 + 759*Pi^2*z^5 + 3312*Zeta[3] - 
           6300*z*Zeta[3] + 1404*z^2*Zeta[3] + 3528*z^3*Zeta[3] - 
           4176*z^4*Zeta[3] + 4392*z^5*Zeta[3]))/(216*(-1 + z)*z*(1 + z))) + 
      PlusD[1 - z, 0]*(((5*nc*nf)/9 + (nc^2*(-67 + 39*Pi^2))/18)*
         PlusD[\[CapitalTau], 1] + ((11*nc^2)/6 - (nc*nf)/3)*
         PlusD[\[CapitalTau], 2] - (8*nc^2*PlusD[\[CapitalTau], 3])/3 + 
        PlusD[\[CapitalTau], 0]*((nc*nf*(-56 + 9*Pi^2))/108 - 
          (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/216)) + 
      delta[1 - z]*(((5*nc*nf)/18 + (nc^2*(-67 + 39*Pi^2))/36)*
         PlusD[\[CapitalTau], 2] + ((11*nc^2)/18 - (nc*nf)/9)*
         PlusD[\[CapitalTau], 3] - (2*nc^2*PlusD[\[CapitalTau], 4])/3 + 
        PlusD[\[CapitalTau], 0]*(-(nc^2*(4856 - 603*Pi^2 + 36*Pi^4 - 
              2772*Zeta[3]))/1296 - (nc*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/
           648) + PlusD[\[CapitalTau], 1]*((nc*nf*(-56 + 9*Pi^2))/108 - 
          (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/216)) + 
      H[1, z]*(((nf*(20 - 66*nc^2 + 48*z + 10*nc^2*z - 48*z^2 + 7*nc^2*z^2 - 
             20*z^3 + 66*nc^2*z^3))/(36*nc*z) + 
          (nc^2*(-268 + 84*Pi^2 + 569*z - 246*Pi^2*z - 471*z^2 + 
             252*Pi^2*z^2 + 438*z^3 - 168*Pi^2*z^3 - 268*z^4 + 84*Pi^2*z^4))/
           (36*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) - 
          (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
             8*nc^2*z^3))/(6*nc*z))*PlusD[\[CapitalTau], 1] - 
        (8*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 2])/z + 
        delta[\[CapitalTau]]*((nf*(-224 + 1028*nc^2 + 36*Pi^2 - 
             72*nc^2*Pi^2 - 1380*z + 440*nc^2*z + 27*Pi^2*z + 
             45*nc^2*Pi^2*z + 1380*z^2 - 544*nc^2*z^2 - 27*Pi^2*z^2 - 
             9*nc^2*Pi^2*z^2 + 224*z^3 - 1064*nc^2*z^3 - 36*Pi^2*z^3 + 
             72*nc^2*Pi^2*z^3))/(432*nc*z) - 
          (nc^2*(-5728 + 495*Pi^2 + 11082*z - 1017*Pi^2*z - 9951*z^2 + 
             945*Pi^2*z^2 + 10343*z^3 - 918*Pi^2*z^3 - 5746*z^4 + 
             495*Pi^2*z^4 + 2664*Zeta[3] - 8100*z*Zeta[3] + 
             7992*z^2*Zeta[3] - 5328*z^3*Zeta[3] + 2664*z^4*Zeta[3]))/
           (216*(-1 + z)*z))) + H[0, z]*
       (((nf*(-40 + 132*nc^2 - 110*z - 44*nc^2*z + 15*Pi^2*z - 
             15*nc^2*Pi^2*z + 192*z^2 + 6*nc^2*z^2 - 2*z^3 - 186*nc^2*z^3 - 
             15*Pi^2*z^3 + 15*nc^2*Pi^2*z^3 - 40*z^4 + 132*nc^2*z^4))/
           (72*nc*(-1 + z)*z) + (nc^2*(-1072 + 156*Pi^2 - 433*z - 84*Pi^2*z - 
             303*z^2 + 276*Pi^2*z^2 + 165*z^3 + 84*Pi^2*z^3 + 1107*z^4 - 
             276*Pi^2*z^4 + 204*Pi^2*z^5))/(72*(-1 + z)*z*(1 + z)))*
         PlusD[\[CapitalTau], 0] + 
        ((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(6*(-1 + z)*z) - 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(12*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 1] + (-((-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) - 
          (2*nc^2*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 2] + delta[\[CapitalTau]]*
         ((nf*(448 - 1984*nc^2 - 72*Pi^2 + 144*nc^2*Pi^2 + 2960*z - 
             264*nc^2*z - 27*Pi^2*z - 57*nc^2*Pi^2*z - 5520*z^2 + 
             2076*nc^2*z^2 + 108*Pi^2*z^2 + 108*nc^2*Pi^2*z^2 + 1664*z^3 + 
             1888*nc^2*z^3 + 63*Pi^2*z^3 - 267*nc^2*Pi^2*z^3 + 448*z^4 - 
             2128*nc^2*z^4 - 72*Pi^2*z^4 + 144*nc^2*Pi^2*z^4 - 
             720*z*Zeta[3] + 720*nc^2*z*Zeta[3] + 720*z^3*Zeta[3] - 
             720*nc^2*z^3*Zeta[3]))/(864*nc*(-1 + z)*z) - 
          (nc^2*(-8044 + 594*Pi^2 + 10852*z - 1689*Pi^2*z - 952*z^2 + 
             183*Pi^2*z^2 + 2418*z^3 - 27*Pi^2*z^3 + 7398*z^4 - 
             579*Pi^2*z^4 - 14868*z^5 + 1914*Pi^2*z^5 + 5616*Zeta[3] - 
             5328*z*Zeta[3] + 8496*z^2*Zeta[3] + 5328*z^3*Zeta[3] - 
             8496*z^4*Zeta[3] + 8208*z^5*Zeta[3]))/(432*(-1 + z)*z*
            (1 + z)))) + delta[\[CapitalTau]]*
       (((5*nc*nf)/18 + (nc^2*(-67 + 39*Pi^2))/36)*PlusD[1 - z, 2] + 
        ((11*nc^2)/18 - (nc*nf)/9)*PlusD[1 - z, 3] - (2*nc^2*PlusD[1 - z, 4])/
         3 + (nf*(-3280 + 18230*nc^2 + 450*Pi^2 - 1485*nc^2*Pi^2 - 32280*z + 
           16030*nc^2*z + 1890*Pi^2*z - 795*nc^2*Pi^2*z - 54*Pi^4*z + 
           54*nc^2*Pi^4*z + 32280*z^2 - 16790*nc^2*z^2 - 270*Pi^2*z^2 - 
           975*nc^2*Pi^2*z^2 - 54*Pi^4*z^2 + 54*nc^2*Pi^4*z^2 + 3280*z^3 - 
           20750*nc^2*z^3 - 450*Pi^2*z^3 + 1485*nc^2*Pi^2*z^3 + 
           2520*Zeta[3] - 5040*nc^2*Zeta[3] + 2700*z*Zeta[3] + 
           1260*nc^2*z*Zeta[3] - 1080*z^2*Zeta[3] - 2520*nc^2*z^2*Zeta[3] - 
           2520*z^3*Zeta[3] + 5040*nc^2*z^3*Zeta[3]))/(6480*nc*z) + 
        (nc^2*(187580 - 28140*Pi^2 + 576*Pi^4 - 106030*z - 9465*Pi^2*z + 
           144*Pi^4*z - 126150*z^2 - 2745*Pi^2*z^2 + 1080*Pi^4*z^2 - 
           85510*z^3 + 5445*Pi^2*z^3 - 504*Pi^4*z^3 - 61430*z^4 + 
           30885*Pi^2*z^4 - 1440*Pi^4*z^4 + 191540*z^5 + 4020*Pi^2*z^5 + 
           360*Pi^4*z^5 - 91080*Zeta[3] + 186120*z*Zeta[3] + 
           12600*z^2*Zeta[3] + 78480*z^4*Zeta[3] - 186120*z^5*Zeta[3]))/
         (12960*(-1 + z)*z*(1 + z)) + PlusD[1 - z, 0]*
         (-(nc^2*(4856 - 603*Pi^2 + 36*Pi^4 - 2772*Zeta[3]))/1296 - 
          (nc*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/648) + 
        PlusD[1 - z, 1]*((nc*nf*(-56 + 9*Pi^2))/108 - 
          (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/216) + 
        delta[1 - z]*(-(nc*nf*(7808 - 1008*Pi^2 + 27*Pi^4 - 5040*Zeta[3]))/
           15552 + (nc^2*(583040 - 72720*Pi^2 + 1485*Pi^4 - 337680*Zeta[3] + 
             258120*Pi^2*Zeta[3] - 1800144*Zeta[5]))/155520))) + 
    ep^2*((nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, -1, -1, z])/
       (z*(1 + z)) - (nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, -1, z])/(z*(1 + z)) - (nc^2*Pi^2*(1 + z + z^2)^2*
        delta[\[CapitalTau]]*H[0, -1, -1, z])/(z*(1 + z)) + 
      (nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, -1, z])/
       (z*(1 + z)) + (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, -1, -1, -1, 0, z])/(z*(1 + z)) - 
      (8*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, -1, -1, 0, 0, z])/
       (z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, -1, -1, 0, 1, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, -1, 0, -1, 0, z])/
       (z*(1 + z)) + (10*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, -1, 0, 0, 0, z])/(z*(1 + z)) + 
      (8*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, -1, 0, 0, 1, z])/
       (z*(1 + z)) + (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, -1, 0, 1, 0, z])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, -1, 0, 1, 1, z])/
       (z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, -1, -1, 0, z])/(z*(1 + z)) + 
      (8*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, -1, 0, 0, z])/
       (z*(1 + z)) + (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, -1, 0, 1, z])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, 0, -1, 0, z])/
       (z*(1 + z)) - (11*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, 0, 0, 0, z])/(z*(1 + z)) - 
      (10*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, 0, 0, 1, z])/
       (z*(1 + z)) - (8*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, 0, 1, 0, z])/(z*(1 + z)) - 
      (8*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, 0, 1, 1, z])/
       (z*(1 + z)) - (6*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, 1, 0, 0, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, 1, 0, 1, z])/
       (z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[-1, 0, 1, 1, 0, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[-1, 0, 1, 1, 1, z])/
       (z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[0, -1, -1, -1, 0, z])/(z*(1 + z)) + 
      (8*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, -1, -1, 0, 0, z])/
       (z*(1 + z)) + (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[0, -1, -1, 0, 1, z])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, -1, 0, -1, 0, z])/
       (z*(1 + z)) - (10*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[0, -1, 0, 0, 0, z])/(z*(1 + z)) - 
      (8*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, -1, 0, 0, 1, z])/
       (z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[0, -1, 0, 1, 0, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, -1, 0, 1, 1, z])/
       (z*(1 + z)) + (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 0, -1, -1, 0, z])/(z*(1 + z)) - 
      (8*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, -1, 0, 0, z])/
       (z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*
        H[0, 0, -1, 0, 1, z])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*H[0, 0, 0, -1, 0, z])/
       (z*(1 + z)) + ((31*(-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) - 
        (nc^2*(16 - 63*z - 46*z^2 + 63*z^3 + 46*z^4 + z^5))/
         (2*(-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z] + 
      ((15*(-1 + nc)*(1 + nc)*nf*(1 + z))/(4*nc) + 
        (nc^2*(16 + 7*z + 46*z^2 - 7*z^3 - 46*z^4 + 23*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 0, 0, 1, z] + 
      ((7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
        (2*nc^2*(6 + 5*z + 20*z^2 - 5*z^3 - 20*z^4 + 9*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z] + 
      ((7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
        (2*nc^2*(13 - 2*z + 27*z^2 + 2*z^3 - 27*z^4 + 16*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z] + 
      ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (8*nc^2*(1 + z + 4*z^2 - z^3 - 4*z^4 + 2*z^5))/((-1 + z)*z*(1 + z)))*
       delta[\[CapitalTau]]*H[0, 0, 1, 0, 0, z] + 
      ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (2*nc^2*(11 - z + 23*z^2 + z^3 - 23*z^4 + 13*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z] + 
      ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (4*nc^2*(6 - z + 12*z^2 + z^3 - 12*z^4 + 7*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z] + 
      ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (2*nc^2*(15 - 5*z + 27*z^2 + 5*z^3 - 27*z^4 + 17*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 0, 1, 1, 1, z] + 
      ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (2*nc^2*(3 + 2*z + 11*z^2 - 2*z^3 - 11*z^4 + 6*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 1, 0, 0, 0, z] + 
      ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (2*nc^2*(9 - 3*z + 17*z^2 + 3*z^3 - 17*z^4 + 11*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z] + 
      ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (4*nc^2*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4))/((-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, 0, 1, 0, z] + 
      ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (2*nc^2*(13 - 18*z + 39*z^2 - 34*z^3 + 13*z^4))/((-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, 0, 1, 1, z] + 
      ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (4*nc^2*(6 - z + 10*z^2 + z^3 - 10*z^4 + 5*z^5))/
         ((-1 + z)*z*(1 + z)))*delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z] + 
      ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (nc^2*(29 - 42*z + 87*z^2 - 74*z^3 + 29*z^4))/((-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, 1, 0, 1, z] + 
      ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (nc^2*(27 - 38*z + 81*z^2 - 70*z^3 + 27*z^4))/((-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z] + 
      ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
        (nc^2*(63 - 94*z + 189*z^2 - 158*z^3 + 63*z^4))/(2*(-1 + z)*z))*
       delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z] + 
      (39*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 0, 0, 0, z])/
       (2*(-1 + z)*z) + (29*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, 1, z])/((-1 + z)*z) + 
      (26*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 0, 1, 0, z])/
       ((-1 + z)*z) + (32*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, 1, z])/((-1 + z)*z) + 
      (22*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 1, 0, 0, z])/
       ((-1 + z)*z) + (29*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, 1, z])/((-1 + z)*z) + 
      (27*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 0, 1, 1, 0, z])/
       ((-1 + z)*z) + (63*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, 1, z])/(2*(-1 + z)*z) + 
      (17*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 0, 0, 0, z])/
       ((-1 + z)*z) + (26*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, 1, z])/((-1 + z)*z) + 
      (26*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 0, 1, 0, z])/
       ((-1 + z)*z) + (31*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
      (26*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 1, 0, 0, z])/
       ((-1 + z)*z) + (30*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, 1, z])/((-1 + z)*z) + 
      (28*nc^2*(1 - z + z^2)^2*delta[\[CapitalTau]]*H[1, 1, 1, 1, 0, z])/
       ((-1 + z)*z) + (32*nc^2*(-1 + 2*z - z^2 + z^3)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, 1, z])/z + (4*nc^2*(1 + z + z^2)^2*H[-1, -1, -1, 0, z]*
        PlusD[\[CapitalTau], 0])/(z*(1 + z)) - 
      (8*nc^2*(1 + z + z^2)^2*H[-1, -1, 0, 0, z]*PlusD[\[CapitalTau], 0])/
       (z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*H[-1, -1, 0, 1, z]*
        PlusD[\[CapitalTau], 0])/(z*(1 + z)) - 
      (4*nc^2*(1 + z + z^2)^2*H[-1, 0, -1, 0, z]*PlusD[\[CapitalTau], 0])/
       (z*(1 + z)) + (10*nc^2*(1 + z + z^2)^2*H[-1, 0, 0, 0, z]*
        PlusD[\[CapitalTau], 0])/(z*(1 + z)) + 
      (8*nc^2*(1 + z + z^2)^2*H[-1, 0, 0, 1, z]*PlusD[\[CapitalTau], 0])/
       (z*(1 + z)) + (4*nc^2*(1 + z + z^2)^2*H[-1, 0, 1, 0, z]*
        PlusD[\[CapitalTau], 0])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*H[-1, 0, 1, 1, z]*PlusD[\[CapitalTau], 0])/
       (z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*H[0, -1, -1, 0, z]*
        PlusD[\[CapitalTau], 0])/(z*(1 + z)) + 
      (8*nc^2*(1 + z + z^2)^2*H[0, -1, 0, 0, z]*PlusD[\[CapitalTau], 0])/
       (z*(1 + z)) + (4*nc^2*(1 + z + z^2)^2*H[0, -1, 0, 1, z]*
        PlusD[\[CapitalTau], 0])/(z*(1 + z)) + 
      (4*nc^2*(1 + z + z^2)^2*H[0, 0, -1, 0, z]*PlusD[\[CapitalTau], 0])/
       (z*(1 + z)) + (4*nc^2*PlusD[1 - z, 4]*PlusD[\[CapitalTau], 0])/3 + 
      H[1, 0, 1, 1, z]*(((2*nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (3*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (31*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 0, 0, 1, z]*(((2*nc^2*(44 - 79*z + 81*z^2 - 79*z^3 + 44*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (3*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (30*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 1, 0, 1, z]*(((2*nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (3*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (30*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 1, 1, 0, z]*(((2*nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (3*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (28*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 0, 1, 0, z]*(((2*nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (3*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (26*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 0, 0, 0, z]*(((nc^2*(77 - 135*z + 138*z^2 - 135*z^3 + 77*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (3*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (23*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 1, 0, 0, z]*(((2*nc^2*(66 - 125*z + 129*z^2 - 125*z^3 + 66*z^4))/
           (3*(-1 + z)*z) - (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 
             6*nc^2*z^2 + z^3 - 9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/
           (3*nc*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (22*nc^2*(1 - z + z^2)^2*PlusD[\[CapitalTau], 0])/((-1 + z)*z)) + 
      H[1, 1, 1, 1, z]*(((2*nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) - 
          (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
             8*nc^2*z^3))/(3*nc*z))*delta[\[CapitalTau]] - 
        (32*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 0])/z) + 
      H[0, 1, 0, 1, z]*(((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/
           (3*(-1 + z)*z) - (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 
             12*nc^2*z^2 + 5*z^3 - 25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/
           (6*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc - 
          (8*nc^2*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 0]) + H[0, 0, 0, 0, z]*
       (((nc^2*(528 - 2171*z + 2352*z^2 - 2381*z^3 + 1848*z^4))/
           (24*(-1 + z)*z) - (nf*(-64 + 128*nc^2 - 29*z - 39*nc^2*z + 
             96*z^2 + 96*nc^2*z^2 + 61*z^3 - 249*nc^2*z^3 - 64*z^4 + 
             128*nc^2*z^4))/(48*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-15*(-1 + nc)*(1 + nc)*nf*(1 + z))/(4*nc) - 
          (nc^2*(23 + 30*z - 23*z^2 - 30*z^3 + 7*z^4))/((-1 + z)*(1 + z)))*
         PlusD[\[CapitalTau], 0]) + H[0, 1, 1, 0, z]*
       (((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(3*(-1 + z)*z) - 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(6*nc*(-1 + z)*z))*
         delta[\[CapitalTau]] + ((-2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc - 
          (2*nc^2*(13 - 18*z + 39*z^2 - 34*z^3 + 13*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 0]) + H[0, 1, 1, 1, z]*
       (((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(3*(-1 + z)*z) - 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(6*nc*(-1 + z)*z))*
         delta[\[CapitalTau]] + ((-2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc - 
          (nc^2*(31 - 46*z + 93*z^2 - 78*z^3 + 31*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 0]) + H[0, 1, 0, 0, z]*
       (((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(3*(-1 + z)*z) - 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(6*nc*(-1 + z)*z))*
         delta[\[CapitalTau]] + ((-2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc - 
          (4*nc^2*(3 + 7*z^2 - 7*z^4 + 4*z^5))/((-1 + z)*z*(1 + z)))*
         PlusD[\[CapitalTau], 0]) + H[0, 0, 1, 0, z]*
       (((nc^2*(132 - 479*z + 516*z^2 - 521*z^3 + 396*z^4))/(6*(-1 + z)*z) - 
          (nf*(-16 + 32*nc^2 - 5*z - 15*nc^2*z + 24*z^2 + 24*nc^2*z^2 + 
             13*z^3 - 57*nc^2*z^3 - 16*z^4 + 32*nc^2*z^4))/
           (12*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-3*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc - 
          (4*nc^2*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 0]) + 
      H[0, 0, 1, 1, z]*(((nc^2*(132 - 479*z + 516*z^2 - 521*z^3 + 396*z^4))/
           (6*(-1 + z)*z) - (nf*(-16 + 32*nc^2 - 5*z - 15*nc^2*z + 24*z^2 + 
             24*nc^2*z^2 + 13*z^3 - 57*nc^2*z^3 - 16*z^4 + 32*nc^2*z^4))/
           (12*nc*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-3*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc - 
          (4*nc^2*(7 - 2*z + 13*z^2 + 2*z^3 - 13*z^4 + 8*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 0]) + 
      H[0, 0, 0, 1, z]*(((nc^2*(264 - 1043*z + 1128*z^2 - 1141*z^3 + 
             880*z^4))/(12*(-1 + z)*z) - (nf*(-32 + 64*nc^2 - 13*z - 
             23*nc^2*z + 48*z^2 + 48*nc^2*z^2 + 29*z^3 - 121*nc^2*z^3 - 
             32*z^4 + 64*nc^2*z^4))/(24*nc*(-1 + z)*z))*
         delta[\[CapitalTau]] + ((-7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) - 
          (2*nc^2*(10 + z + 24*z^2 - z^3 - 24*z^4 + 13*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 0]) + 
      PlusD[1 - z, 3]*(((-11*nc^2)/9 + (2*nc*nf)/9)*PlusD[\[CapitalTau], 0] + 
        (16*nc^2*PlusD[\[CapitalTau], 1])/3) + H[1, 0, 0, z]*
       ((-(nf*(-20 + 66*nc^2 - 28*z - 56*nc^2*z + 96*z^2 + 3*nc^2*z^2 - 
              28*z^3 - 59*nc^2*z^3 - 20*z^4 + 66*nc^2*z^4))/
           (18*nc*(-1 + z)*z) - (nc^2*(-804 + 171*Pi^2 + 1474*z - 
             342*Pi^2*z - 1614*z^2 + 513*Pi^2*z^2 + 1480*z^3 - 342*Pi^2*z^3 - 
             804*z^4 + 171*Pi^2*z^4))/(36*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-2*nc^2*(44 - 79*z + 81*z^2 - 79*z^3 + 44*z^4))/(3*(-1 + z)*z) + 
          (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 6*nc^2*z^2 + z^3 - 
             9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/(3*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 0] + (26*nc^2*(1 - z + z^2)^2*
          PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[1, 1, 0, z]*((-(nf*(-40 + 132*nc^2 - 56*z - 112*nc^2*z + 192*z^2 + 
              9*nc^2*z^2 - 56*z^3 - 121*nc^2*z^3 - 40*z^4 + 132*nc^2*z^4))/
           (36*nc*(-1 + z)*z) - (nc^2*(-536 + 150*Pi^2 + 870*z - 300*Pi^2*z - 
             945*z^2 + 450*Pi^2*z^2 + 879*z^3 - 300*Pi^2*z^3 - 536*z^4 + 
             150*Pi^2*z^4))/(36*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-2*nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/(3*(-1 + z)*z) + 
          (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 6*nc^2*z^2 + z^3 - 
             9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/(3*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 0] + (28*nc^2*(1 - z + z^2)^2*
          PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[1, 0, 1, z]*((-(nf*(-40 + 132*nc^2 - 56*z - 112*nc^2*z + 192*z^2 + 
              9*nc^2*z^2 - 56*z^3 - 121*nc^2*z^3 - 40*z^4 + 132*nc^2*z^4))/
           (36*nc*(-1 + z)*z) - (nc^2*(-536 + 165*Pi^2 + 870*z - 330*Pi^2*z - 
             945*z^2 + 495*Pi^2*z^2 + 879*z^3 - 330*Pi^2*z^3 - 536*z^4 + 
             165*Pi^2*z^4))/(36*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-2*nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/(3*(-1 + z)*z) + 
          (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 6*nc^2*z^2 + z^3 - 
             9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/(3*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 0] + (30*nc^2*(1 - z + z^2)^2*
          PlusD[\[CapitalTau], 1])/((-1 + z)*z)) + 
      H[-1, 0, 0, z]*((5*nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]])/
         (3*z*(1 + z)) - (8*nc^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 1])/
         (z*(1 + z))) + H[-1, 0, 1, z]*
       ((nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]])/(2*z*(1 + z)) - 
        (4*nc^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 1])/(z*(1 + z))) + 
      H[0, -1, 0, z]*((3*nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]])/
         (2*z*(1 + z)) - (4*nc^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 1])/
         (z*(1 + z))) + H[-1, -1, 0, z]*
       ((-3*nc^2*Pi^2*(1 + z + z^2)^2*delta[\[CapitalTau]])/(2*z*(1 + z)) + 
        (4*nc^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 1])/(z*(1 + z))) + 
      H[1, 1, 1, z]*((-(nf*(80 - 264*nc^2 + 192*z + 40*nc^2*z - 192*z^2 + 
              19*nc^2*z^2 - 80*z^3 + 264*nc^2*z^3))/(72*nc*z) - 
          (nc^2*(-1072 + 336*Pi^2 + 2276*z - 984*Pi^2*z - 1893*z^2 + 
             1008*Pi^2*z^2 + 1761*z^3 - 672*Pi^2*z^3 - 1072*z^4 + 
             336*Pi^2*z^4))/(72*(-1 + z)*z))*delta[\[CapitalTau]] + 
        ((-2*nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) + 
          (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
             8*nc^2*z^3))/(3*nc*z))*PlusD[\[CapitalTau], 0] + 
        (32*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 1])/z) + 
      H[0, 1, 0, z]*((-(nf*(-40 + 132*nc^2 - 110*z - 44*nc^2*z + 9*Pi^2*z - 
              9*nc^2*Pi^2*z + 192*z^2 + 12*nc^2*z^2 - 2*z^3 - 192*nc^2*z^3 - 
              9*Pi^2*z^3 + 9*nc^2*Pi^2*z^3 - 40*z^4 + 132*nc^2*z^4))/
           (36*nc*(-1 + z)*z) - (nc^2*(-1072 + 114*Pi^2 - 433*z - 66*Pi^2*z - 
             309*z^2 + 186*Pi^2*z^2 + 165*z^3 + 66*Pi^2*z^3 + 1113*z^4 - 
             186*Pi^2*z^4 + 138*Pi^2*z^5))/(36*(-1 + z)*z*(1 + z)))*
         delta[\[CapitalTau]] + 
        (-(nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(3*(-1 + z)*z) + 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(6*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 0] + ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
          (4*nc^2*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 1]) + H[0, 1, 1, z]*
       ((-(nf*(-40 + 132*nc^2 - 110*z - 44*nc^2*z + 9*Pi^2*z - 
              9*nc^2*Pi^2*z + 192*z^2 + 15*nc^2*z^2 - 2*z^3 - 195*nc^2*z^3 - 
              9*Pi^2*z^3 + 9*nc^2*Pi^2*z^3 - 40*z^4 + 132*nc^2*z^4))/
           (36*nc*(-1 + z)*z) - (nc^2*(-1072 + 165*Pi^2 + 639*z - 
             258*Pi^2*z - 951*z^2 + 495*Pi^2*z^2 + 1116*z^3 - 402*Pi^2*z^3 + 
             165*Pi^2*z^4))/(36*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (-(nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(3*(-1 + z)*z) + 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(6*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 0] + ((2*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
          (2*nc^2*(15 - 22*z + 45*z^2 - 38*z^3 + 15*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 1]) + H[0, 0, 0, z]*
       ((-(nf*(-160 + 528*nc^2 - 602*z + 28*nc^2*z + 69*Pi^2*z - 
              69*nc^2*Pi^2*z + 768*z^2 + 42*nc^2*z^2 + 154*z^3 - 
              966*nc^2*z^3 - 69*Pi^2*z^3 + 69*nc^2*Pi^2*z^3 - 160*z^4 + 
              528*nc^2*z^4))/(144*nc*(-1 + z)*z) - 
          (nc^2*(-4288 + 528*Pi^2 - 6049*z - 204*Pi^2*z - 1515*z^2 + 
             1080*Pi^2*z^2 + 1761*z^3 + 204*Pi^2*z^3 + 4731*z^4 - 
             1080*Pi^2*z^4 + 3216*z^5 + 756*Pi^2*z^5))/(144*(-1 + z)*z*
            (1 + z)))*delta[\[CapitalTau]] + 
        (-(nc^2*(264 - 1043*z + 1128*z^2 - 1141*z^3 + 880*z^4))/
           (12*(-1 + z)*z) + (nf*(-32 + 64*nc^2 - 13*z - 23*nc^2*z + 48*z^2 + 
             48*nc^2*z^2 + 29*z^3 - 121*nc^2*z^3 - 32*z^4 + 64*nc^2*z^4))/
           (24*nc*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) + 
          (2*nc^2*(4 + 7*z + 18*z^2 - 7*z^3 - 18*z^4 + 7*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 1]) + 
      H[0, 0, 1, z]*((-(nf*(-80 + 264*nc^2 - 274*z - 20*nc^2*z + 27*Pi^2*z - 
              27*nc^2*Pi^2*z + 384*z^2 + 30*nc^2*z^2 + 50*z^3 - 
              458*nc^2*z^3 - 27*Pi^2*z^3 + 27*nc^2*Pi^2*z^3 - 80*z^4 + 
              264*nc^2*z^4))/(72*nc*(-1 + z)*z) - 
          (nc^2*(-2144 + 264*Pi^2 - 2305*z - 84*Pi^2*z - 719*z^2 + 
             480*Pi^2*z^2 + 697*z^3 + 84*Pi^2*z^3 + 2327*z^4 - 480*Pi^2*z^4 + 
             1072*z^5 + 300*Pi^2*z^5))/(72*(-1 + z)*z*(1 + z)))*
         delta[\[CapitalTau]] + 
        (-(nc^2*(132 - 479*z + 516*z^2 - 521*z^3 + 396*z^4))/(6*(-1 + z)*z) + 
          (nf*(-16 + 32*nc^2 - 5*z - 15*nc^2*z + 24*z^2 + 24*nc^2*z^2 + 
             13*z^3 - 57*nc^2*z^3 - 16*z^4 + 32*nc^2*z^4))/
           (12*nc*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((3*(-1 + nc)*(1 + nc)*nf*(1 + z))/nc + 
          (4*nc^2*(6 - z + 12*z^2 + z^3 - 12*z^4 + 7*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 1]) + 
      ((nf*(10 - 33*nc^2 + 24*z + 5*nc^2*z - 3*Pi^2*z + 3*nc^2*Pi^2*z - 
           24*z^2 + 5*nc^2*z^2 - 3*Pi^2*z^2 + 3*nc^2*Pi^2*z^2 - 10*z^3 + 
           33*nc^2*z^3))/(18*nc*z) + (nc^2*(268 - 72*Pi^2 - 33*z + 
           42*Pi^2*z - 134*z^2 - 101*z^3 - 36*Pi^2*z^3 - 268*z^4 + 
           84*Pi^2*z^4))/(36*z*(1 + z)))*PlusD[\[CapitalTau], 2] + 
      PlusD[1 - z, 2]*(((-5*nc*nf)/9 - (nc^2*(-67 + 39*Pi^2))/18)*
         PlusD[\[CapitalTau], 0] + ((-11*nc^2)/3 + (2*nc*nf)/3)*
         PlusD[\[CapitalTau], 1] + 8*nc^2*PlusD[\[CapitalTau], 2]) + 
      ((nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(9*z) - 
        (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
           8*nc^2*z^3))/(18*nc*z))*PlusD[\[CapitalTau], 3] - 
      (4*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 4])/(3*z) + 
      H[-1, -1, z]*((nc^2*Pi^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 0])/
         (z*(1 + z)) - (7*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*Zeta[3])/
         (z*(1 + z))) + H[0, -1, z]*
       (-((nc^2*Pi^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 0])/(z*(1 + z))) + 
        (7*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*Zeta[3])/(z*(1 + z))) + 
      H[-1, 0, z]*((-3*nc^2*Pi^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 0])/
         (2*z*(1 + z)) + (2*nc^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 2])/
         (z*(1 + z)) + (28*nc^2*(1 + z + z^2)^2*delta[\[CapitalTau]]*Zeta[3])/
         (3*z*(1 + z))) + H[-1, z]*
       (-(nc^2*Pi^4*(1 + z + z^2)^2*delta[\[CapitalTau]])/(60*z*(1 + z)) + 
        (nc^2*Pi^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 1])/(z*(1 + z)) - 
        (7*nc^2*(1 + z + z^2)^2*PlusD[\[CapitalTau], 0]*Zeta[3])/
         (z*(1 + z))) + PlusD[\[CapitalTau], 0]*
       (-(nf*(-3280 + 18230*nc^2 + 450*Pi^2 - 1485*nc^2*Pi^2 - 32280*z + 
            16030*nc^2*z + 1890*Pi^2*z - 795*nc^2*Pi^2*z - 54*Pi^4*z + 
            54*nc^2*Pi^4*z + 32280*z^2 - 16790*nc^2*z^2 - 270*Pi^2*z^2 - 
            975*nc^2*Pi^2*z^2 - 54*Pi^4*z^2 + 54*nc^2*Pi^4*z^2 + 3280*z^3 - 
            20750*nc^2*z^3 - 450*Pi^2*z^3 + 1485*nc^2*Pi^2*z^3 + 
            2520*Zeta[3] - 5040*nc^2*Zeta[3] + 2700*z*Zeta[3] + 
            1260*nc^2*z*Zeta[3] - 1080*z^2*Zeta[3] - 2520*nc^2*z^2*Zeta[3] - 
            2520*z^3*Zeta[3] + 5040*nc^2*z^3*Zeta[3]))/(3240*nc*z) - 
        (nc^2*(187580 - 28140*Pi^2 + 576*Pi^4 - 106030*z - 9465*Pi^2*z + 
           144*Pi^4*z - 126150*z^2 - 2745*Pi^2*z^2 + 1080*Pi^4*z^2 - 
           85510*z^3 + 5445*Pi^2*z^3 - 504*Pi^4*z^3 - 61430*z^4 + 
           30885*Pi^2*z^4 - 1440*Pi^4*z^4 + 191540*z^5 + 4020*Pi^2*z^5 + 
           360*Pi^4*z^5 - 91080*Zeta[3] + 186120*z*Zeta[3] + 
           12600*z^2*Zeta[3] + 78480*z^4*Zeta[3] - 186120*z^5*Zeta[3]))/
         (6480*(-1 + z)*z*(1 + z))) + PlusD[\[CapitalTau], 1]*
       ((nf*(-224 + 992*nc^2 + 36*Pi^2 - 72*nc^2*Pi^2 - 1380*z + 476*nc^2*z + 
           45*Pi^2*z + 3*nc^2*Pi^2*z + 1380*z^2 - 628*nc^2*z^2 - 9*Pi^2*z^2 - 
           51*nc^2*Pi^2*z^2 + 224*z^3 - 1064*nc^2*z^3 - 36*Pi^2*z^3 + 
           72*nc^2*Pi^2*z^3 + 216*z*Zeta[3] - 216*nc^2*z*Zeta[3] + 
           216*z^2*Zeta[3] - 216*nc^2*z^2*Zeta[3]))/(216*nc*z) - 
        (nc^2*(-5710 + 231*Pi^2 + 5336*z - 744*Pi^2*z + 1146*z^2 - 
           30*Pi^2*z^2 + 410*z^3 - 15*Pi^2*z^3 + 4564*z^4 - 201*Pi^2*z^4 - 
           5746*z^5 + 759*Pi^2*z^5 + 3312*Zeta[3] - 6300*z*Zeta[3] + 
           1404*z^2*Zeta[3] + 3528*z^3*Zeta[3] - 4176*z^4*Zeta[3] + 
           4392*z^5*Zeta[3]))/(108*(-1 + z)*z*(1 + z))) + 
      PlusD[1 - z, 1]*(((-10*nc*nf)/9 - (nc^2*(-67 + 39*Pi^2))/9)*
         PlusD[\[CapitalTau], 1] + ((-11*nc^2)/3 + (2*nc*nf)/3)*
         PlusD[\[CapitalTau], 2] + (16*nc^2*PlusD[\[CapitalTau], 3])/3 + 
        PlusD[\[CapitalTau], 0]*(-(nc*nf*(-56 + 9*Pi^2))/54 + 
          (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/108)) + 
      PlusD[1 - z, 0]*(((-5*nc*nf)/9 - (nc^2*(-67 + 39*Pi^2))/18)*
         PlusD[\[CapitalTau], 2] + ((-11*nc^2)/9 + (2*nc*nf)/9)*
         PlusD[\[CapitalTau], 3] + (4*nc^2*PlusD[\[CapitalTau], 4])/3 + 
        PlusD[\[CapitalTau], 0]*((nc^2*(4856 - 603*Pi^2 + 36*Pi^4 - 
             2772*Zeta[3]))/648 + (nc*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/
           324) + PlusD[\[CapitalTau], 1]*(-(nc*nf*(-56 + 9*Pi^2))/54 + 
          (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/108)) + 
      H[1, 0, z]*(((nf*(-20 + 66*nc^2 - 28*z - 56*nc^2*z + 96*z^2 + 
             3*nc^2*z^2 - 28*z^3 - 59*nc^2*z^3 - 20*z^4 + 66*nc^2*z^4))/
           (18*nc*(-1 + z)*z) + (nc^2*(-268 + 87*Pi^2 + 435*z - 174*Pi^2*z - 
             471*z^2 + 261*Pi^2*z^2 + 438*z^3 - 174*Pi^2*z^3 - 268*z^4 + 
             87*Pi^2*z^4))/(18*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((2*nc^2*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/(3*(-1 + z)*z) - 
          (nf*(-4 + 8*nc^2 + z - 9*nc^2*z + 6*z^2 + 6*nc^2*z^2 + z^3 - 
             9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/(3*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 1] - (14*nc^2*(1 - z + z^2)^2*
          PlusD[\[CapitalTau], 2])/((-1 + z)*z) + delta[\[CapitalTau]]*
         ((nf*(224 - 1028*nc^2 - 36*Pi^2 + 72*nc^2*Pi^2 + 1156*z + 
             364*nc^2*z + 9*Pi^2*z - 81*nc^2*Pi^2*z - 2760*z^2 + 
             984*nc^2*z^2 + 54*Pi^2*z^2 + 54*nc^2*Pi^2*z^2 + 1156*z^3 + 
             520*nc^2*z^3 + 9*Pi^2*z^3 - 81*nc^2*Pi^2*z^3 + 224*z^4 - 
             1064*nc^2*z^4 - 36*Pi^2*z^4 + 72*nc^2*Pi^2*z^4))/
           (216*nc*(-1 + z)*z) - (nc^2*(-5728 + 363*Pi^2 + 10274*z - 
             642*Pi^2*z - 9951*z^2 + 657*Pi^2*z^2 + 10343*z^3 - 
             642*Pi^2*z^3 - 5746*z^4 + 363*Pi^2*z^4 + 2628*Zeta[3] - 
             5256*z*Zeta[3] + 7884*z^2*Zeta[3] - 5256*z^3*Zeta[3] + 
             2628*z^4*Zeta[3]))/(108*(-1 + z)*z))) + 
      H[1, z]*((-(nf*(20 - 66*nc^2 + 48*z + 10*nc^2*z - 48*z^2 + 7*nc^2*z^2 - 
              20*z^3 + 66*nc^2*z^3))/(18*nc*z) - 
          (nc^2*(-268 + 84*Pi^2 + 569*z - 246*Pi^2*z - 471*z^2 + 
             252*Pi^2*z^2 + 438*z^3 - 168*Pi^2*z^3 - 268*z^4 + 84*Pi^2*z^4))/
           (18*(-1 + z)*z))*PlusD[\[CapitalTau], 1] + 
        (-(nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) + 
          (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
             8*nc^2*z^3))/(6*nc*z))*PlusD[\[CapitalTau], 2] + 
        (16*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 3])/(3*z) + 
        delta[\[CapitalTau]]*((nf*(-1312 + 7796*nc^2 + 180*Pi^2 - 
             594*nc^2*Pi^2 - 12912*z + 5908*nc^2*z + 432*Pi^2*z + 
             90*nc^2*Pi^2*z + 12912*z^2 - 5954*nc^2*z^2 - 432*Pi^2*z^2 + 
             45*nc^2*Pi^2*z^2 + 1312*z^3 - 8300*nc^2*z^3 - 180*Pi^2*z^3 + 
             594*nc^2*Pi^2*z^3 + 1008*Zeta[3] - 2016*nc^2*Zeta[3] + 
             756*z*Zeta[3] + 1260*nc^2*z*Zeta[3] - 756*z^2*Zeta[3] - 
             252*nc^2*z^2*Zeta[3] - 1008*z^3*Zeta[3] + 2016*nc^2*z^3*
              Zeta[3]))/(1296*nc*z) + (nc^2*(189560 - 12060*Pi^2 + 594*Pi^4 - 
             297570*z + 25605*Pi^2*z - 1548*Pi^4*z + 171990*z^2 - 
             21285*Pi^2*z^2 + 1782*Pi^4*z^2 - 255520*z^3 + 19800*Pi^2*z^3 - 
             1188*Pi^4*z^3 + 191540*z^4 - 12060*Pi^2*z^4 + 594*Pi^4*z^4 - 
             138600*Zeta[3] + 284760*z*Zeta[3] - 264600*z^2*Zeta[3] + 
             257040*z^3*Zeta[3] - 138600*z^4*Zeta[3]))/(6480*(-1 + z)*z)) + 
        PlusD[\[CapitalTau], 0]*(-(nf*(-224 + 1028*nc^2 + 36*Pi^2 - 
              72*nc^2*Pi^2 - 1380*z + 440*nc^2*z + 27*Pi^2*z + 
              45*nc^2*Pi^2*z + 1380*z^2 - 544*nc^2*z^2 - 27*Pi^2*z^2 - 
              9*nc^2*Pi^2*z^2 + 224*z^3 - 1064*nc^2*z^3 - 36*Pi^2*z^3 + 
              72*nc^2*Pi^2*z^3))/(216*nc*z) + 
          (nc^2*(-5728 + 495*Pi^2 + 11082*z - 1017*Pi^2*z - 9951*z^2 + 
             945*Pi^2*z^2 + 10343*z^3 - 918*Pi^2*z^3 - 5746*z^4 + 
             495*Pi^2*z^4 + 2664*Zeta[3] - 8100*z*Zeta[3] + 
             7992*z^2*Zeta[3] - 5328*z^3*Zeta[3] + 2664*z^4*Zeta[3]))/
           (108*(-1 + z)*z))) + H[0, 1, z]*
       (((nf*(-40 + 132*nc^2 - 110*z - 44*nc^2*z + 9*Pi^2*z - 9*nc^2*Pi^2*z + 
             192*z^2 + 12*nc^2*z^2 - 2*z^3 - 192*nc^2*z^3 - 9*Pi^2*z^3 + 
             9*nc^2*Pi^2*z^3 - 40*z^4 + 132*nc^2*z^4))/(36*nc*(-1 + z)*z) + 
          (nc^2*(-1072 + 138*Pi^2 + 639*z - 204*Pi^2*z - 948*z^2 + 
             414*Pi^2*z^2 + 1113*z^3 - 348*Pi^2*z^3 + 138*Pi^2*z^4))/
           (36*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(3*(-1 + z)*z) - 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(6*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 1] + (-(((-1 + nc)*(1 + nc)*nf*(1 + z))/nc) - 
          (2*nc^2*(7 - 10*z + 21*z^2 - 18*z^3 + 7*z^4))/((-1 + z)*z))*
         PlusD[\[CapitalTau], 2] + delta[\[CapitalTau]]*
         ((nf*(448 - 2056*nc^2 - 72*Pi^2 + 144*nc^2*Pi^2 + 2960*z - 
             120*nc^2*z - 9*Pi^2*z - 99*nc^2*Pi^2*z - 5520*z^2 + 
             1836*nc^2*z^2 + 108*Pi^2*z^2 + 108*nc^2*Pi^2*z^2 + 1664*z^3 + 
             2056*nc^2*z^3 + 45*Pi^2*z^3 - 225*nc^2*Pi^2*z^3 + 448*z^4 - 
             2128*nc^2*z^4 - 72*Pi^2*z^4 + 144*nc^2*Pi^2*z^4 - 
             504*z*Zeta[3] + 504*nc^2*z*Zeta[3] + 504*z^3*Zeta[3] - 
             504*nc^2*z^3*Zeta[3]))/(432*nc*(-1 + z)*z) - 
          (nc^2*(-8080 + 594*Pi^2 + 18968*z - 1773*Pi^2*z - 19950*z^2 + 
             1890*Pi^2*z^2 + 22332*z^3 - 1899*Pi^2*z^3 - 14868*z^4 + 
             1386*Pi^2*z^4 + 4608*Zeta[3] - 7200*z*Zeta[3] + 
             13824*z^2*Zeta[3] - 11232*z^3*Zeta[3] + 4608*z^4*Zeta[3]))/
           (216*(-1 + z)*z))) + H[1, 1, z]*
       (((nf*(40 - 132*nc^2 + 96*z + 20*nc^2*z - 96*z^2 + 11*nc^2*z^2 - 
             40*z^3 + 132*nc^2*z^3))/(36*nc*z) + 
          (nc^2*(-536 + 168*Pi^2 + 1138*z - 492*Pi^2*z - 945*z^2 + 
             504*Pi^2*z^2 + 879*z^3 - 336*Pi^2*z^3 - 536*z^4 + 168*Pi^2*z^4))/
           (36*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((2*nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) - 
          (nf*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
             8*nc^2*z^3))/(3*nc*z))*PlusD[\[CapitalTau], 1] - 
        (16*nc^2*(-1 + 2*z - z^2 + z^3)*PlusD[\[CapitalTau], 2])/z + 
        delta[\[CapitalTau]]*((nf*(-224 + 1046*nc^2 + 36*Pi^2 - 
             72*nc^2*Pi^2 - 1380*z + 422*nc^2*z + 27*Pi^2*z + 
             45*nc^2*Pi^2*z + 1380*z^2 - 502*nc^2*z^2 - 27*Pi^2*z^2 - 
             9*nc^2*Pi^2*z^2 + 224*z^3 - 1064*nc^2*z^3 - 36*Pi^2*z^3 + 
             72*nc^2*Pi^2*z^3))/(216*nc*z) - 
          (nc^2*(-11474 + 990*Pi^2 + 22200*z - 2034*Pi^2*z - 19953*z^2 + 
             1890*Pi^2*z^2 + 20719*z^3 - 1836*Pi^2*z^3 - 11492*z^4 + 
             990*Pi^2*z^4 + 5328*Zeta[3] - 16200*z*Zeta[3] + 
             15984*z^2*Zeta[3] - 10656*z^3*Zeta[3] + 5328*z^4*Zeta[3]))/
           (216*(-1 + z)*z))) + H[0, 0, z]*
       (((nf*(-80 + 264*nc^2 - 274*z - 20*nc^2*z + 33*Pi^2*z - 
             33*nc^2*Pi^2*z + 384*z^2 + 18*nc^2*z^2 + 50*z^3 - 446*nc^2*z^3 - 
             33*Pi^2*z^3 + 33*nc^2*Pi^2*z^3 - 80*z^4 + 264*nc^2*z^4))/
           (72*nc*(-1 + z)*z) + (nc^2*(-2144 + 288*Pi^2 - 2305*z - 
             132*Pi^2*z - 707*z^2 + 552*Pi^2*z^2 + 697*z^3 + 132*Pi^2*z^3 + 
             2315*z^4 - 552*Pi^2*z^4 + 1072*z^5 + 396*Pi^2*z^5))/
           (72*(-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 0] + 
        ((nc^2*(132 - 479*z + 516*z^2 - 521*z^3 + 396*z^4))/(6*(-1 + z)*z) - 
          (nf*(-16 + 32*nc^2 - 5*z - 15*nc^2*z + 24*z^2 + 24*nc^2*z^2 + 
             13*z^3 - 57*nc^2*z^3 - 16*z^4 + 32*nc^2*z^4))/
           (12*nc*(-1 + z)*z))*PlusD[\[CapitalTau], 1] + 
        ((-3*(-1 + nc)*(1 + nc)*nf*(1 + z))/(2*nc) - 
          (2*nc^2*(4 + z + 10*z^2 - z^3 - 10*z^4 + 5*z^5))/
           ((-1 + z)*z*(1 + z)))*PlusD[\[CapitalTau], 2] + 
        delta[\[CapitalTau]]*((nf*(896 - 3968*nc^2 - 144*Pi^2 + 
             288*nc^2*Pi^2 + 6568*z - 1376*nc^2*z - 63*Pi^2*z - 
             93*nc^2*Pi^2*z - 11040*z^2 + 4020*nc^2*z^2 + 216*Pi^2*z^2 + 
             216*nc^2*Pi^2*z^2 + 2680*z^3 + 4792*nc^2*z^3 + 135*Pi^2*z^3 - 
             555*nc^2*Pi^2*z^3 + 896*z^4 - 4256*nc^2*z^4 - 144*Pi^2*z^4 + 
             288*nc^2*Pi^2*z^4 - 1728*z*Zeta[3] + 1728*nc^2*z*Zeta[3] + 
             1728*z^3*Zeta[3] - 1728*nc^2*z^3*Zeta[3]))/(864*nc*(-1 + z)*z) - 
          (nc^2*(-16088 + 1188*Pi^2 + 28012*z - 3633*Pi^2*z - 4668*z^2 + 
             399*Pi^2*z^2 + 5298*z^3 - 63*Pi^2*z^3 + 17578*z^4 - 
             1191*Pi^2*z^4 - 36488*z^5 + 4092*Pi^2*z^5 + 10080*Zeta[3] - 
             8928*z*Zeta[3] + 16992*z^2*Zeta[3] + 8928*z^3*Zeta[3] - 
             16992*z^4*Zeta[3] + 15840*z^5*Zeta[3]))/(432*(-1 + z)*z*
            (1 + z)))) + H[0, z]*
       ((-(nf*(-40 + 132*nc^2 - 110*z - 44*nc^2*z + 15*Pi^2*z - 
              15*nc^2*Pi^2*z + 192*z^2 + 6*nc^2*z^2 - 2*z^3 - 186*nc^2*z^3 - 
              15*Pi^2*z^3 + 15*nc^2*Pi^2*z^3 - 40*z^4 + 132*nc^2*z^4))/
           (36*nc*(-1 + z)*z) - (nc^2*(-1072 + 156*Pi^2 - 433*z - 84*Pi^2*z - 
             303*z^2 + 276*Pi^2*z^2 + 165*z^3 + 84*Pi^2*z^3 + 1107*z^4 - 
             276*Pi^2*z^4 + 204*Pi^2*z^5))/(36*(-1 + z)*z*(1 + z)))*
         PlusD[\[CapitalTau], 1] + 
        (-(nc^2*(66 - 197*z + 210*z^2 - 211*z^3 + 154*z^4))/(6*(-1 + z)*z) + 
          (nf*(-8 + 16*nc^2 - z - 11*nc^2*z + 12*z^2 + 12*nc^2*z^2 + 5*z^3 - 
             25*nc^2*z^3 - 8*z^4 + 16*nc^2*z^4))/(12*nc*(-1 + z)*z))*
         PlusD[\[CapitalTau], 2] + (((-1 + nc)*(1 + nc)*nf*(1 + z))/(3*nc) + 
          (4*nc^2*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4))/(3*(-1 + z)*z))*
         PlusD[\[CapitalTau], 3] + PlusD[\[CapitalTau], 0]*
         (-(nf*(448 - 1984*nc^2 - 72*Pi^2 + 144*nc^2*Pi^2 + 2960*z - 
              264*nc^2*z - 27*Pi^2*z - 57*nc^2*Pi^2*z - 5520*z^2 + 
              2076*nc^2*z^2 + 108*Pi^2*z^2 + 108*nc^2*Pi^2*z^2 + 1664*z^3 + 
              1888*nc^2*z^3 + 63*Pi^2*z^3 - 267*nc^2*Pi^2*z^3 + 448*z^4 - 
              2128*nc^2*z^4 - 72*Pi^2*z^4 + 144*nc^2*Pi^2*z^4 - 
              720*z*Zeta[3] + 720*nc^2*z*Zeta[3] + 720*z^3*Zeta[3] - 
              720*nc^2*z^3*Zeta[3]))/(432*nc*(-1 + z)*z) + 
          (nc^2*(-8044 + 594*Pi^2 + 10852*z - 1689*Pi^2*z - 952*z^2 + 
             183*Pi^2*z^2 + 2418*z^3 - 27*Pi^2*z^3 + 7398*z^4 - 
             579*Pi^2*z^4 - 14868*z^5 + 1914*Pi^2*z^5 + 5616*Zeta[3] - 
             5328*z*Zeta[3] + 8496*z^2*Zeta[3] + 5328*z^3*Zeta[3] - 
             8496*z^4*Zeta[3] + 8208*z^5*Zeta[3]))/(216*(-1 + z)*z*
            (1 + z))) + delta[\[CapitalTau]]*
         ((nf*(26240 - 145840*nc^2 - 3600*Pi^2 + 11880*nc^2*Pi^2 + 274120*z - 
             62320*nc^2*z - 13140*Pi^2*z + 120*nc^2*Pi^2*z + 351*Pi^4*z - 
             351*nc^2*Pi^4*z - 516480*z^2 + 252360*nc^2*z^2 + 
             17280*Pi^2*z^2 + 1620*nc^2*Pi^2*z^2 + 189880*z^3 + 
             100600*nc^2*z^3 + 3060*Pi^2*z^3 - 21900*nc^2*Pi^2*z^3 - 
             351*Pi^4*z^3 + 351*nc^2*Pi^4*z^3 + 26240*z^4 - 166000*nc^2*z^4 - 
             3600*Pi^2*z^4 + 11880*nc^2*Pi^2*z^4 - 20160*Zeta[3] + 
             40320*nc^2*Zeta[3] - 5760*z*Zeta[3] - 20160*nc^2*z*Zeta[3] + 
             30240*z^2*Zeta[3] + 30240*nc^2*z^2*Zeta[3] + 15840*z^3*Zeta[3] - 
             70560*nc^2*z^3*Zeta[3] - 20160*z^4*Zeta[3] + 40320*nc^2*z^4*
              Zeta[3]))/(25920*nc*(-1 + z)*z) - 
          (nc^2*(-580920 + 48240*Pi^2 - 306*Pi^4 - 94210*z + 62655*Pi^2*z - 
             1818*Pi^4*z + 148670*z^2 + 17025*Pi^2*z^2 - 1710*Pi^4*z^2 + 
             176390*z^3 - 18435*Pi^2*z^3 + 1818*Pi^4*z^3 + 337110*z^4 - 
             53205*Pi^2*z^4 + 1710*Pi^4*z^4 - 177320*z^5 - 32160*Pi^2*z^5 + 
             414*Pi^4*z^5 + 166320*Zeta[3] - 421920*z*Zeta[3] + 
             44640*z^2*Zeta[3] - 5760*z^3*Zeta[3] - 155520*z^4*Zeta[3] + 
             483120*z^5*Zeta[3]))/(12960*(-1 + z)*z*(1 + z)))) + 
      delta[1 - z]*(((-5*nc*nf)/27 - (nc^2*(-67 + 39*Pi^2))/54)*
         PlusD[\[CapitalTau], 3] + ((-11*nc^2)/36 + (nc*nf)/18)*
         PlusD[\[CapitalTau], 4] + (4*nc^2*PlusD[\[CapitalTau], 5])/15 + 
        PlusD[\[CapitalTau], 1]*((nc^2*(4856 - 603*Pi^2 + 36*Pi^4 - 
             2772*Zeta[3]))/648 + (nc*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/
           324) + PlusD[\[CapitalTau], 2]*(-(nc*nf*(-56 + 9*Pi^2))/108 + 
          (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/216) + 
        PlusD[\[CapitalTau], 0]*((nc*nf*(7808 - 1008*Pi^2 + 27*Pi^4 - 
             5040*Zeta[3]))/7776 - (nc^2*(583040 - 72720*Pi^2 + 1485*Pi^4 - 
             337680*Zeta[3] + 258120*Pi^2*Zeta[3] - 1800144*Zeta[5]))/
           77760)) + delta[\[CapitalTau]]*
       (((-5*nc*nf)/27 - (nc^2*(-67 + 39*Pi^2))/54)*PlusD[1 - z, 3] + 
        ((-11*nc^2)/36 + (nc*nf)/18)*PlusD[1 - z, 4] + 
        (4*nc^2*PlusD[1 - z, 5])/15 + PlusD[1 - z, 1]*
         ((nc^2*(4856 - 603*Pi^2 + 36*Pi^4 - 2772*Zeta[3]))/648 + 
          (nc*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/324) + 
        PlusD[1 - z, 2]*(-(nc*nf*(-56 + 9*Pi^2))/108 + 
          (nc^2*(-808 + 99*Pi^2 + 2772*Zeta[3]))/216) + 
        PlusD[1 - z, 0]*((nc*nf*(7808 - 1008*Pi^2 + 27*Pi^4 - 5040*Zeta[3]))/
           7776 - (nc^2*(583040 - 72720*Pi^2 + 1485*Pi^4 - 337680*Zeta[3] + 
             258120*Pi^2*Zeta[3] - 1800144*Zeta[5]))/77760) - 
        (nf*(-156160 + 1069920*nc^2 + 20160*Pi^2 - 93600*nc^2*Pi^2 - 
           540*Pi^4 + 1080*nc^2*Pi^4 - 1980320*z + 117760*nc^2*z + 
           142920*Pi^2*z + 4200*nc^2*Pi^2*z - 513*Pi^4*z - 243*nc^2*Pi^4*z + 
           4272960*z^2 - 2348640*nc^2*z^2 - 248400*Pi^2*z^2 + 
           77040*nc^2*Pi^2*z^2 + 810*Pi^4*z^2 + 810*nc^2*Pi^4*z^2 - 
           1980320*z^3 - 91840*nc^2*z^3 + 65160*Pi^2*z^3 + 
           110280*nc^2*Pi^2*z^3 + 783*Pi^4*z^3 - 2727*nc^2*Pi^4*z^3 - 
           156160*z^4 + 1252800*nc^2*z^4 + 20160*Pi^2*z^4 - 
           95760*nc^2*Pi^2*z^4 - 540*Pi^4*z^4 + 1080*nc^2*Pi^4*z^4 + 
           100800*Zeta[3] - 332640*nc^2*Zeta[3] + 257760*z*Zeta[3] + 
           236160*nc^2*z*Zeta[3] - 36720*Pi^2*z*Zeta[3] + 36720*nc^2*Pi^2*z*
            Zeta[3] - 483840*z^2*Zeta[3] - 25920*nc^2*z^2*Zeta[3] + 
           24480*z^3*Zeta[3] + 455040*nc^2*z^3*Zeta[3] + 36720*Pi^2*z^3*
            Zeta[3] - 36720*nc^2*Pi^2*z^3*Zeta[3] + 100800*z^4*Zeta[3] - 
           332640*nc^2*z^4*Zeta[3] + 116640*z*Zeta[5] - 116640*nc^2*z*
            Zeta[5] - 116640*z^3*Zeta[5] + 116640*nc^2*z^3*Zeta[5]))/
         (155520*nc*(-1 + z)*z) + (nc^2*(5328360 - 313500*Pi^2 + 5841*Pi^4 - 
           4789120*z + 590160*Pi^2*z - 24462*Pi^4*z - 1061080*z^2 + 
           3660*Pi^2*z^2 + 1152*Pi^4*z^2 - 600440*z^3 + 130620*Pi^2*z^3 - 
           387*Pi^4*z^3 - 4267280*z^4 + 310920*Pi^2*z^4 - 6993*Pi^4*z^4 + 
           5389560*z^5 - 719700*Pi^2*z^5 + 24849*Pi^4*z^5 - 1254240*Zeta[3] + 
           285120*Pi^2*Zeta[3] - 69840*z*Zeta[3] - 536760*Pi^2*z*Zeta[3] - 
           7920*z^2*Zeta[3] + 173880*Pi^2*z^2*Zeta[3] + 166320*z^3*Zeta[3] + 
           278640*Pi^2*z^3*Zeta[3] + 1262160*z^4*Zeta[3] - 
           432000*Pi^2*z^4*Zeta[3] - 96480*z^5*Zeta[3] + 425520*Pi^2*z^5*
            Zeta[3] - 2597184*Zeta[5] + 5369328*z*Zeta[5] - 
           1263600*z^2*Zeta[5] - 3569184*z^3*Zeta[5] + 3063744*z^4*Zeta[5] - 
           4035744*z^5*Zeta[5]))/(77760*(-1 + z)*z*(1 + z)) + 
        delta[1 - z]*(-(nc*nf*(233600 - 29520*Pi^2 + 675*Pi^4 - 
              141120*Zeta[3] + 22680*Pi^2*Zeta[3] - 120528*Zeta[5]))/233280 - 
          (nc^2*(-24492160 + 3059280*Pi^2 - 63315*Pi^4 + 12429*Pi^6 + 
             14253120*Zeta[3] - 1746360*Pi^2*Zeta[3] - 28259280*Zeta[3]^2 + 
             9280656*Zeta[5]))/3265920)))
 
IIT[g, q, 0] = 0
 
IIT[g, q, 1] = ((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]])/(4*ep*nc*z) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*H[0, z])/
     (4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
      H[1, z])/(4*nc*z) + ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
      PlusD[\[CapitalTau], 0])/(4*nc*z) + 
    ep*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*delta[\[CapitalTau]])/
       (48*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 0, z])/
       (4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 0])/
       (4*nc) + H[0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/
         (4*nc) + ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           0])/(4*nc*z)) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        PlusD[\[CapitalTau], 1])/(4*nc*z)) + 
    ep^2*(-((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
         H[0, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*H[0, 1, 0, z])/
       (4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 0, 1, z])/
       (4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
       (48*nc*z) + H[0, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/
         (4*nc) + ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           0])/(4*nc*z)) + H[0, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/
         (4*nc) + ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           0])/(4*nc*z)) + H[1, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 1])/(4*nc) + 
      H[0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*delta[\[CapitalTau]])/
         (48*nc*z) - ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        PlusD[\[CapitalTau], 2])/(8*nc*z) - 
      ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(Pi^2*z^2 - 8*Zeta[3] + 
         8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z)) + 
    ep^3*(-((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
         H[0, 0, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 1, z])/(4*nc*z) + 
      H[0, 0, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 1, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 1, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 0, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 1, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 1, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + ((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
        PlusD[\[CapitalTau], 1])/(48*nc*z) + 
      H[0, 0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[0, 1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[1, 0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[1, 1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) - ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 2])/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 3])/
       (24*nc*z) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
        (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z) - 
      ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(2*Pi^4 - 2*Pi^4*z + 
         Pi^4*z^2 + 480*z^2*Zeta[3]))/(5760*nc*z) + 
      H[0, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
            0])/(48*nc*z) + ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 1])/
         (4*nc) + ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           2])/(8*nc*z) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z)) + 
      H[1, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
            0])/(48*nc*z) + ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 1])/
         (4*nc) + ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           2])/(8*nc*z) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z))) + 
    ep^4*(-((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
         H[0, 0, 0, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 0, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 1, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 0, 1, z])/(4*nc*z) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, 0, z])/(4*nc*z) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 1, 1, z])/(4*nc*z) + 
      H[0, 0, 0, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 0, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 0, 1, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 0, 1, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 1, 0, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 1, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 1, 1, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 1, 1, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 0, 0, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 0, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 0, 1, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 0, 1, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 1, 0, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 1, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 1, 1, 0, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[1, 1, 1, 1, z]*
       (((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*z)) + H[0, 0, 0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[0, 0, 1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[0, 1, 0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[0, 1, 1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[1, 0, 0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[1, 0, 1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[1, 1, 0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) + H[1, 1, 1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
          delta[\[CapitalTau]])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*z)) - ((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
        PlusD[\[CapitalTau], 2])/(96*nc*z) + 
      ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 3])/(24*nc) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 4])/
       (96*nc*z) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 1]*
        (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z) + 
      ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*(2*Pi^4 - 2*Pi^4*z + 
         Pi^4*z^2 + 480*z^2*Zeta[3]))/(5760*nc*z) + 
      H[0, 0, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
           PlusD[\[CapitalTau], 0])/(48*nc*z) + 
        ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 1])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 2])/
         (8*nc*z) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z)) + 
      H[0, 1, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
           PlusD[\[CapitalTau], 0])/(48*nc*z) + 
        ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 1])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 2])/
         (8*nc*z) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z)) + 
      H[1, 0, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
           PlusD[\[CapitalTau], 0])/(48*nc*z) + 
        ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 1])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 2])/
         (8*nc*z) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z)) + 
      H[1, 1, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*
           PlusD[\[CapitalTau], 0])/(48*nc*z) + 
        ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 1])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 2])/
         (8*nc*z) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z)) + 
      H[0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           1])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 2])/
         (8*nc) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           3])/(24*nc*z) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z) - 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(2*Pi^4 - 2*Pi^4*z + 
           Pi^4*z^2 + 480*z^2*Zeta[3]))/(5760*nc*z)) + 
      H[1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           1])/(48*nc*z) - ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 2])/
         (8*nc) - ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 
           3])/(24*nc*z) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
          (Pi^2*z^2 - 8*Zeta[3] + 8*z*Zeta[3] - 4*z^2*Zeta[3]))/(48*nc*z) - 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(2*Pi^4 - 2*Pi^4*z + 
           Pi^4*z^2 + 480*z^2*Zeta[3]))/(5760*nc*z)) + 
      ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(Pi^4*z^2 - 80*Pi^2*Zeta[3] + 
         80*Pi^2*z*Zeta[3] - 40*Pi^2*z^2*Zeta[3] + 576*Zeta[5] - 
         576*z*Zeta[5] + 288*z^2*Zeta[5]))/(5760*nc*z))
 
IIT[g, q, 2] = ALARM*ep^3*delta[\[CapitalTau]] - 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]])/(4*ep^3*z) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*delta[\[CapitalTau]]*H[-1, z])/
     (16*z) + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
      H[-1, -1, 0, z])/(4*z) - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
      delta[\[CapitalTau]]*H[-1, 0, 0, z])/(2*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, z])/
     (4*z) - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
      H[0, -1, 0, z])/(4*z) - ((-1 + nc)*(1 + nc)*(32*nc^2 + 14*z + 
       42*nc^2*z - 7*z^2 + 51*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, z])/
     (32*nc^2*z) - ((-1 + nc)*(1 + nc)*(-8 + 40*nc^2 + 14*z - 6*nc^2*z - 
       7*z^2 + 35*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, z])/(16*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-4 + 16*nc^2 + 6*z - 2*nc^2*z - 3*z^2 + 13*nc^2*z^2)*
      delta[\[CapitalTau]]*H[0, 1, 0, z])/(8*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-6 + 24*nc^2 + 8*z - 10*nc^2*z - 4*z^2 + 
       17*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, z])/(8*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-2 + 11*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
      H[1, 0, 0, z])/(8*nc^2*z) - (3*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
      (1 + 2*nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 0, 1, z])/
     (8*nc^2*z) - ((-1 + nc)*(1 + nc)*(-3 + 11*nc^2)*(2 - 2*z + z^2)*
      delta[\[CapitalTau]]*H[1, 1, 0, z])/(8*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-7 + 25*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
      H[1, 1, 1, z])/(16*nc^2*z) + 
    (-((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) - 
      ((-1 + nc)*(1 + nc)*(90 - 378*nc^2 - 24*Pi^2 + 120*nc^2*Pi^2 - 117*z + 
         353*nc^2*z + 36*Pi^2*z - 60*nc^2*Pi^2*z - 27*z^2 + 83*nc^2*z^2 - 
         18*Pi^2*z^2 + 90*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/(288*nc^2*z))*
     PlusD[\[CapitalTau], 0] + 
    ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
           13*nc^2*z^2 + 16*nc^2*z^3))/(192*nc^2*z))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(24*nc^2 + 2*z - 10*nc^2*z - z^2 + 17*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, z])/(32*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, z])/(16*nc^2*z) + ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*
        PlusD[\[CapitalTau], 0])/(2*z))/ep^2 + 
    H[1, 0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
        ((-1 + nc)*(1 + nc)*(9 - 93*nc^2 - 15*z + 85*nc^2*z + 3*z^2 + 
           7*nc^2*z^2 + 8*nc^2*z^3))/(24*nc^2*z))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(2 - 2*z + z^2)*
        PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + 
    H[1, 1, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) + 
        ((-1 + nc)*(1 + nc)*(54 - 346*nc^2 - 78*z + 314*nc^2*z + 15*z^2 + 
           47*nc^2*z^2 + 32*nc^2*z^3))/(96*nc^2*z))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*(2 - 2*z + z^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^2*z)) + 
    H[-1, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/8 + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/(4*z)) + 
    H[0, 1, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
        ((-1 + nc)*(1 + nc)*(36 - 196*nc^2 - 36*z + 508*nc^2*z + 21*z^2 + 
           103*nc^2*z^2 + 64*nc^2*z^3))/(96*nc^2*z))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-4 + 24*nc^2 + 6*z - 10*nc^2*z - 3*z^2 + 
         17*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc^2*z)) + 
    H[0, 0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-496*nc^2 + 24*z + 1480*nc^2*z + 39*z^2 + 
           133*nc^2*z^2 + 192*nc^2*z^3))/(192*nc^2*z))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(32*nc^2 + 6*z + 2*nc^2*z - 3*z^2 + 31*nc^2*z^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2*z)) + 
    (((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
         13*nc^2*z^2 + 16*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 1] + 
    ((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(36*nc*z) + 
        ((-1 + nc)*(1 + nc)*(90 - 378*nc^2 - 24*Pi^2 + 120*nc^2*Pi^2 - 
           117*z + 353*nc^2*z + 36*Pi^2*z - 60*nc^2*Pi^2*z - 27*z^2 + 
           83*nc^2*z^2 - 18*Pi^2*z^2 + 90*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
         (576*nc^2*z))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*H[-1, 0, z])/
       (8*z) - ((-1 + nc)*(1 + nc)*(32*nc^2 + 6*z + 2*nc^2*z - 3*z^2 + 
         31*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, z])/(32*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-4 + 24*nc^2 + 6*z - 10*nc^2*z - 3*z^2 + 
         17*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, z])/(16*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, z])/(8*nc^2*z) - ((-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*
        (2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 1, z])/(16*nc^2*z) + 
      (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
           13*nc^2*z^2 + 16*nc^2*z^3))/(96*nc^2*z))*PlusD[\[CapitalTau], 0] + 
      H[1, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) + 
          ((-1 + nc)*(1 + nc)*(9 - 93*nc^2 - 15*z + 85*nc^2*z + 3*z^2 + 
             10*nc^2*z^2 + 8*nc^2*z^3))/(48*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(8*nc^2*z)) + 
      H[0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(-248*nc^2 + 560*nc^2*z + 15*z^2 + 
             77*nc^2*z^2 + 64*nc^2*z^3))/(192*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(24*nc^2 + 2*z - 10*nc^2*z - z^2 + 17*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 1])/z)/ep + 
    H[1, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(36*nc*z) + 
        ((-1 + nc)*(1 + nc)*(234 - 218*nc^2 - 30*Pi^2 + 138*nc^2*Pi^2 - 
           261*z + 193*nc^2*z + 30*Pi^2*z - 138*nc^2*Pi^2*z + 18*z^2 + 
           124*nc^2*z^2 - 15*Pi^2*z^2 + 69*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
         (288*nc^2*z))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) - 
        ((-1 + nc)*(1 + nc)*(9 - 93*nc^2 - 15*z + 85*nc^2*z + 3*z^2 + 
           10*nc^2*z^2 + 8*nc^2*z^3))/(24*nc^2*z))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(2 - 2*z + z^2)*
        PlusD[\[CapitalTau], 1])/(4*nc^2*z)) + 
    H[0, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) + 
        ((-1 + nc)*(1 + nc)*(180 - 1828*nc^2 - 48*Pi^2 + 264*nc^2*Pi^2 - 
           189*z - 599*nc^2*z + 78*Pi^2*z - 150*nc^2*Pi^2*z - 99*z^2 - 
           293*nc^2*z^2 - 39*Pi^2*z^2 + 207*nc^2*Pi^2*z^2 - 704*nc^2*z^3))/
         (576*nc^2*z))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-248*nc^2 + 560*nc^2*z + 15*z^2 + 77*nc^2*z^2 + 
           64*nc^2*z^3))/(96*nc^2*z))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(24*nc^2 + 2*z - 10*nc^2*z - z^2 + 17*nc^2*z^2)*
        PlusD[\[CapitalTau], 1])/(8*nc^2*z)) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 2])/z + 
    delta[\[CapitalTau]]*
     (-((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 112*z - 6*Pi^2*z - 26*z^2 + 
          3*Pi^2*z^2))/(432*nc*z) - ((-1 + nc)*(1 + nc)*
        (-2808 + 19048*nc^2 + 216*Pi^2 - 540*nc^2*Pi^2 + 3996*z - 
         17996*nc^2*z - 180*Pi^2*z + 2460*nc^2*Pi^2*z - 702*z^2 + 
         2734*nc^2*z^2 + 117*Pi^2*z^2 + 651*nc^2*Pi^2*z^2 - 2432*nc^2*z^3 + 
         336*nc^2*Pi^2*z^3 + 864*Zeta[3] - 12384*nc^2*Zeta[3] - 
         1296*z*Zeta[3] + 13680*nc^2*z*Zeta[3] + 648*z^2*Zeta[3] - 
         7272*nc^2*z^2*Zeta[3]))/(3456*nc^2*z)) + 
    ep*(-((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
         H[-1, -1, z])/(8*z) + ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, -1, z])/(8*z) - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, -1, 0, z])/(2*z) + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, -1, 0, 0, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 1, z])/(2*z) + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, -1, 0, z])/(2*z) - 
      (5*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 0, 0, z])/(4*z) - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, 0, 1, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 1, 0, z])/(2*z) - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, 1, 1, z])/(2*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, 0, z])/(2*z) - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, -1, 0, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, 1, z])/(2*z) - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, -1, 0, z])/(2*z) - 
      ((-1 + nc)*(1 + nc)*(30 + 154*nc^2 - 15*z + 75*nc^2*z)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, z])/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-16 + 64*nc^2 + 30*z + 10*nc^2*z - 15*z^2 + 
         67*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, z])/(16*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-8 + 24*nc^2 + 14*z + 10*nc^2*z - 7*z^2 + 
         27*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-12 + 44*nc^2 + 18*z - 10*nc^2*z - 9*z^2 + 
         37*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-4 + 8*nc^2 + 6*z + 2*nc^2*z - 3*z^2 + 9*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 0, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-3 + 9*nc^2 + 4*z - 2*nc^2*z - 2*z^2 + 7*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, z])/(2*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-6 + 20*nc^2 + 8*z - 6*nc^2*z - 4*z^2 + 
         15*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-14 + 48*nc^2 + 18*z - 20*nc^2*z - 9*z^2 + 
         34*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-4 + 19*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, z])/(8*nc^2*z) - (3*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
        (1 + 2*nc)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 1, z])/
       (4*nc^2*z) - ((-1 + nc)*(1 + nc)*(-3 + 10*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 0, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-7 + 24*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, z])/(8*nc^2*z) - ((-1 + nc)*(1 + nc)*(-3 + 8*nc^2)*
        (2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-7 + 23*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, z])/(8*nc^2*z) - (7*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*
        (2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 0, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-15 + 49*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 1, z])/(16*nc^2*z) + 
      H[1, 0, 1, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(54 - 346*nc^2 - 78*z + 314*nc^2*z + 15*z^2 + 
             41*nc^2*z^2 + 32*nc^2*z^3))/(48*nc^2*z))*delta[\[CapitalTau]] + 
        (3*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + 
      H[1, 1, 0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(54 - 346*nc^2 - 78*z + 314*nc^2*z + 15*z^2 + 
             35*nc^2*z^2 + 32*nc^2*z^3))/(48*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-3 + 11*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + 
      H[1, 0, 0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(18 - 142*nc^2 - 30*z + 122*nc^2*z + 6*z^2 + 
             23*nc^2*z^2 + 8*nc^2*z^3))/(24*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-2 + 11*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + 
      H[1, 1, 1, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) + 
          ((-1 + nc)*(1 + nc)*(126 - 666*nc^2 - 174*z + 602*nc^2*z + 33*z^2 + 
             101*nc^2*z^2 + 64*nc^2*z^3))/(96*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-7 + 25*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(8*nc^2*z)) + H[-1, -1, 0, z]*
       (-((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/4 - 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/(2*z)) + 
      H[-1, 0, 1, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/4 + 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/(2*z)) + 
      H[0, -1, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/4 + 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/(2*z)) + 
      H[-1, 0, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 + 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[0, 1, 0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(36 - 196*nc^2 - 36*z + 508*nc^2*z + 21*z^2 + 
             79*nc^2*z^2 + 64*nc^2*z^3))/(48*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-4 + 16*nc^2 + 6*z - 2*nc^2*z - 3*z^2 + 
           13*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + 
      H[0, 1, 1, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(27 - 85*nc^2 - 27*z + 241*nc^2*z + 12*z^2 + 
             58*nc^2*z^2 + 32*nc^2*z^3))/(24*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-6 + 24*nc^2 + 8*z - 10*nc^2*z - 4*z^2 + 
           17*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + 
      H[0, 0, 1, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(72 - 392*nc^2 - 48*z + 1376*nc^2*z + 51*z^2 + 
             209*nc^2*z^2 + 192*nc^2*z^3))/(96*nc^2*z))*
         delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-8 + 40*nc^2 + 14*z - 
           6*nc^2*z - 7*z^2 + 35*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (8*nc^2*z)) + H[0, 0, 0, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(-992*nc^2 + 72*z + 3320*nc^2*z + 87*z^2 + 
             197*nc^2*z^2 + 448*nc^2*z^3))/(192*nc^2*z))*
         delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(32*nc^2 + 14*z + 
           42*nc^2*z - 7*z^2 + 51*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2*z)) + (((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) + 
        ((-1 + nc)*(1 + nc)*(90 - 378*nc^2 - 24*Pi^2 + 120*nc^2*Pi^2 - 
           117*z + 353*nc^2*z + 36*Pi^2*z - 60*nc^2*Pi^2*z - 27*z^2 + 
           83*nc^2*z^2 - 18*Pi^2*z^2 + 90*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
         (144*nc^2*z))*PlusD[\[CapitalTau], 1] + 
      H[1, 0, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) + 
          ((-1 + nc)*(1 + nc)*(234 - 218*nc^2 - 30*Pi^2 + 144*nc^2*Pi^2 - 
             261*z + 193*nc^2*z + 30*Pi^2*z - 144*nc^2*Pi^2*z + 18*z^2 + 
             124*nc^2*z^2 - 15*Pi^2*z^2 + 72*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
           (144*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) - 
          ((-1 + nc)*(1 + nc)*(9 - 93*nc^2 - 15*z + 85*nc^2*z + 3*z^2 + 
             7*nc^2*z^2 + 8*nc^2*z^3))/(12*nc^2*z))*PlusD[\[CapitalTau], 0] - 
        ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/(2*nc^2*z)) + 
      H[1, 1, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(36*nc*z) + 
          ((-1 + nc)*(1 + nc)*(612 - 276*nc^2 - 66*Pi^2 + 270*nc^2*Pi^2 - 
             666*z + 226*nc^2*z + 66*Pi^2*z - 270*nc^2*Pi^2*z + 81*z^2 + 
             289*nc^2*z^2 - 33*Pi^2*z^2 + 135*nc^2*Pi^2*z^2 - 352*nc^2*z^3))/
           (288*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) - 
          ((-1 + nc)*(1 + nc)*(54 - 346*nc^2 - 78*z + 314*nc^2*z + 15*z^2 + 
             47*nc^2*z^2 + 32*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/(4*nc^2*z)) + 
      H[-1, 0, z]*((3*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
          delta[\[CapitalTau]])/(16*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/4 - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/(2*z)) + H[0, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) + 
          ((-1 + nc)*(1 + nc)*(468 - 1508*nc^2 - 60*Pi^2 + 216*nc^2*Pi^2 - 
             477*z - 919*nc^2*z + 78*Pi^2*z - 90*nc^2*Pi^2*z - 9*z^2 - 
             211*nc^2*z^2 - 39*Pi^2*z^2 + 153*nc^2*Pi^2*z^2 - 704*nc^2*z^3))/
           (288*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) - 
          ((-1 + nc)*(1 + nc)*(36 - 196*nc^2 - 36*z + 508*nc^2*z + 21*z^2 + 
             103*nc^2*z^2 + 64*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(-4 + 24*nc^2 + 6*z - 10*nc^2*z - 3*z^2 + 
           17*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(4*nc^2*z)) + 
      H[0, 0, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) + 
          ((-1 + nc)*(1 + nc)*(360 - 3656*nc^2 - 96*Pi^2 + 480*nc^2*Pi^2 - 
             333*z - 3847*nc^2*z + 162*Pi^2*z - 234*nc^2*Pi^2*z - 243*z^2 - 
             421*nc^2*z^2 - 81*Pi^2*z^2 + 405*nc^2*Pi^2*z^2 - 2112*nc^2*z^3))/
           (576*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-496*nc^2 + 24*z + 1480*nc^2*z + 39*z^2 + 
             133*nc^2*z^2 + 192*nc^2*z^3))/(96*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(32*nc^2 + 6*z + 2*nc^2*z - 3*z^2 + 
           31*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(8*nc^2*z)) + 
      (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
           13*nc^2*z^2 + 16*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 2] - 
      (2*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 3])/(3*z) + 
      H[-1, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
           PlusD[\[CapitalTau], 0])/(8*z) - 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(Pi^2*z^2 - 28*Zeta[3] - 
           28*z*Zeta[3] - 14*z^2*Zeta[3]))/(16*z)) + 
      PlusD[\[CapitalTau], 0]*(((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 
           112*z - 6*Pi^2*z - 26*z^2 + 3*Pi^2*z^2))/(216*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-2808 + 19048*nc^2 + 216*Pi^2 - 540*nc^2*Pi^2 + 
           3996*z - 17996*nc^2*z - 180*Pi^2*z + 2460*nc^2*Pi^2*z - 702*z^2 + 
           2734*nc^2*z^2 + 117*Pi^2*z^2 + 651*nc^2*Pi^2*z^2 - 2432*nc^2*z^3 + 
           336*nc^2*Pi^2*z^3 + 864*Zeta[3] - 12384*nc^2*Zeta[3] - 
           1296*z*Zeta[3] + 13680*nc^2*z*Zeta[3] + 648*z^2*Zeta[3] - 
           7272*nc^2*z^2*Zeta[3]))/(1728*nc^2*z)) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf*(-328 + 15*Pi^2 + 328*z - 15*Pi^2*z - 
            80*z^2 + 3*Pi^2*z^2 + 144*Zeta[3] - 144*z*Zeta[3] + 
            72*z^2*Zeta[3]))/(648*nc*z) - ((-1 + nc)*(1 + nc)*
          (-136080 + 202320*nc^2 + 12690*Pi^2 - 39570*nc^2*Pi^2 - 432*Pi^4 + 
           720*nc^2*Pi^4 + 183870*z - 87830*nc^2*z - 12555*Pi^2*z - 
           32865*nc^2*Pi^2*z + 648*Pi^4*z + 1224*nc^2*Pi^4*z - 33210*z^2 - 
           150110*nc^2*z^2 + 135*Pi^2*z^2 - 7575*nc^2*Pi^2*z^2 - 
           324*Pi^4*z^2 + 900*nc^2*Pi^4*z^2 + 76160*nc^2*z^3 - 
           18480*nc^2*Pi^2*z^3 + 19440*Zeta[3] - 144000*nc^2*Zeta[3] - 
           21600*z*Zeta[3] + 309600*nc^2*z*Zeta[3] + 11880*z^2*Zeta[3] + 
           103320*nc^2*z^2*Zeta[3] + 37440*nc^2*z^3*Zeta[3]))/
         (51840*nc^2*z)) + H[0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) - 
          ((-1 + nc)*(1 + nc)*(180 - 1828*nc^2 - 48*Pi^2 + 264*nc^2*Pi^2 - 
             189*z - 599*nc^2*z + 78*Pi^2*z - 150*nc^2*Pi^2*z - 99*z^2 - 
             293*nc^2*z^2 - 39*Pi^2*z^2 + 207*nc^2*Pi^2*z^2 - 704*nc^2*z^3))/
           (288*nc^2*z))*PlusD[\[CapitalTau], 0] + 
        (((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(-248*nc^2 + 560*nc^2*z + 15*z^2 + 
             77*nc^2*z^2 + 64*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 
          1] + ((-1 + nc)*(1 + nc)*(24*nc^2 + 2*z - 10*nc^2*z - z^2 + 
           17*nc^2*z^2)*PlusD[\[CapitalTau], 2])/(8*nc^2*z) + 
        delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 
              112*z - 6*Pi^2*z - 26*z^2 + 3*Pi^2*z^2))/(216*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-5616 + 24592*nc^2 + 432*Pi^2 - 
             1608*nc^2*Pi^2 + 7020*z - 45676*nc^2*z - 288*Pi^2*z + 
             6576*nc^2*Pi^2*z - 1458*z^2 + 3074*nc^2*z^2 + 261*Pi^2*z^2 + 
             1311*nc^2*Pi^2*z^2 - 9728*nc^2*z^3 + 960*nc^2*Pi^2*z^3 + 
             1728*Zeta[3] - 20736*nc^2*Zeta[3] - 3168*z*Zeta[3] + 
             21024*nc^2*z*Zeta[3] + 1584*z^2*Zeta[3] - 13968*nc^2*z^2*
              Zeta[3]))/(3456*nc^2*z))) + 
      H[1, z]*((-((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) - 
          ((-1 + nc)*(1 + nc)*(234 - 218*nc^2 - 30*Pi^2 + 138*nc^2*Pi^2 - 
             261*z + 193*nc^2*z + 30*Pi^2*z - 138*nc^2*Pi^2*z + 18*z^2 + 
             124*nc^2*z^2 - 15*Pi^2*z^2 + 69*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
           (144*nc^2*z))*PlusD[\[CapitalTau], 0] + 
        (((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(9 - 93*nc^2 - 15*z + 85*nc^2*z + 3*z^2 + 
             10*nc^2*z^2 + 8*nc^2*z^3))/(12*nc^2*z))*PlusD[\[CapitalTau], 
          1] + ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 2])/(4*nc^2*z) + delta[\[CapitalTau]]*
         (-((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 112*z - 6*Pi^2*z - 
              26*z^2 + 3*Pi^2*z^2))/(432*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-2268 + 8556*nc^2 + 135*Pi^2 - 759*nc^2*Pi^2 + 
             2862*z - 8030*nc^2*z - 189*Pi^2*z + 687*nc^2*Pi^2*z - 567*z^2 + 
             1123*nc^2*z^2 + 36*Pi^2*z^2 + 147*nc^2*Pi^2*z^2 - 
             1216*nc^2*z^3 + 72*nc^2*Pi^2*z^3 + 720*Zeta[3] - 
             4608*nc^2*Zeta[3] - 720*z*Zeta[3] + 4608*nc^2*z*Zeta[3] + 
             360*z^2*Zeta[3] - 2304*nc^2*z^2*Zeta[3]))/(864*nc^2*z)))) + 
    ep^2*(((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, -1, z])/(4*z) - ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, -1, z])/(4*z) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, z])/(4*z) + ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, -1, z])/(4*z) + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, -1, -1, 0, z])/z - (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, -1, -1, 0, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, -1, 0, 1, z])/z - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, -1, 0, -1, 0, z])/z + 
      (5*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 0, 0, z])/(2*z) + (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, -1, 0, 0, 1, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 1, 0, z])/z + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, -1, 0, 1, 1, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, -1, -1, 0, z])/z + (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, -1, 0, 0, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, -1, 0, 1, z])/z + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, 0, -1, 0, z])/z - 
      (11*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 0, 0, 0, z])/(4*z) - (5*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, 0, 0, 1, z])/(2*z) - 
      (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 0, 1, 0, z])/z - (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, 0, 1, 1, z])/z - 
      (3*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 1, 0, 0, z])/(2*z) - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, 1, 0, 1, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 1, 1, 0, z])/z - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, 1, 1, 1, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, -1, 0, z])/z + (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, -1, -1, 0, 0, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, 0, 1, z])/z + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, -1, 0, -1, 0, z])/z - 
      (5*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, 0, 0, z])/(2*z) - (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, -1, 0, 0, 1, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, 1, 0, z])/z - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, -1, 0, 1, 1, z])/z + 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 0, -1, -1, 0, z])/z - (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, -1, 0, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*delta[\[CapitalTau]]*
        H[0, 0, -1, 0, 1, z])/z - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, -1, 0, z])/z - 
      ((-1 + nc)*(1 + nc)*(-128*nc^2 + 62*z + 442*nc^2*z - 31*z^2 + 
         91*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z])/(32*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-32 + 96*nc^2 + 62*z + 58*nc^2*z - 31*z^2 + 
         123*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, 1, z])/
       (16*nc^2*z) - ((-1 + nc)*(1 + nc)*(-16 + 32*nc^2 + 30*z + 42*nc^2*z - 
         15*z^2 + 51*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z])/
       (8*nc^2*z) - ((-1 + nc)*(1 + nc)*(-24 + 80*nc^2 + 38*z - 6*nc^2*z - 
         19*z^2 + 75*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z])/
       (8*nc^2*z) - ((-1 + nc)*(1 + nc)*(-8 + 8*nc^2 + 14*z + 18*nc^2*z - 
         7*z^2 + 19*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, 0, z])/
       (4*nc^2*z) - ((-1 + nc)*(1 + nc)*(-12 + 32*nc^2 + 18*z + 2*nc^2*z - 
         9*z^2 + 31*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z])/
       (4*nc^2*z) - ((-1 + nc)*(1 + nc)*(-12 + 36*nc^2 + 18*z - 2*nc^2*z - 
         9*z^2 + 33*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z])/
       (4*nc^2*z) - ((-1 + nc)*(1 + nc)*(-7 + 23*nc^2 + 10*z - 6*nc^2*z - 
         5*z^2 + 19*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 1, z])/
       (2*nc^2*z) - ((-1 + nc)*(1 + nc)*(-4 + 2*nc^2 + 6*z + 6*nc^2*z - 
         3*z^2 + 6*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 0, z])/
       (2*nc^2*z) - ((-1 + nc)*(1 + nc)*(-6 + 12*nc^2 + 8*z - 2*nc^2*z - 
         4*z^2 + 11*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/
       (2*nc^2*z) - ((-1 + nc)*(1 + nc)*(-3 + 7*nc^2 + 4*z - 2*z^2 + 
         6*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, 0, z])/(nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-14 + 38*nc^2 + 18*z - 10*nc^2*z - 9*z^2 + 
         29*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, 1, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-3 + 9*nc^2 + 4*z - 2*z^2 + 7*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z])/(nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-14 + 44*nc^2 + 18*z - 16*nc^2*z - 9*z^2 + 
         32*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, 1, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-14 + 40*nc^2 + 18*z - 12*nc^2*z - 9*z^2 + 
         30*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-30 + 96*nc^2 + 38*z - 40*nc^2*z - 19*z^2 + 
         68*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-8 + 31*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, 0, z])/(8*nc^2*z) - ((-1 + nc)*(1 + nc)*(-6 + 23*nc^2)*
        (2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 0, 1, z])/
       (4*nc^2*z) - ((-1 + nc)*(1 + nc)*(-3 + 10*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, 1, 0, z])/(2*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-7 + 25*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, 1, z])/(4*nc^2*z) - ((-1 + nc)*(1 + nc)*(-3 + 8*nc^2)*
        (2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 0, 0, z])/
       (2*nc^2*z) - ((-1 + nc)*(1 + nc)*(-7 + 22*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 0, 1, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-7 + 20*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, 0, z])/(4*nc^2*z) - 
      (3*(-1 + nc)*(1 + nc)*(-5 + 16*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 1, 1, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-6 + 11*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, 0, z])/(4*nc^2*z) - ((-1 + nc)*(1 + nc)*(-7 + 19*nc^2)*
        (2 - 2*z + z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, 1, z])/
       (4*nc^2*z) - ((-1 + nc)*(1 + nc)*(-7 + 19*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 1, 0, z])/(4*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-15 + 47*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 1, 1, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-7 + 19*nc^2)*(2 - 2*z + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, 0, z])/(4*nc^2*z) - 
      (15*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 0, 1, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-15 + 41*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 1, 0, z])/(8*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-31 + 97*nc^2)*(2 - 2*z + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 1, 1, z])/(16*nc^2*z) + 
      H[0, 0, 0, 0, z]*(((2*(-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(-1984*nc^2 + 168*z + 7000*nc^2*z + 183*z^2 + 
             229*nc^2*z^2 + 960*nc^2*z^3))/(192*nc^2*z))*
         delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(30 + 154*nc^2 - 15*z + 
           75*nc^2*z)*PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
      H[1, 0, 0, 1, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(54 - 258*nc^2 - 78*z + 218*nc^2*z + 15*z^2 + 
             65*nc^2*z^2 + 16*nc^2*z^3))/(24*nc^2*z))*delta[\[CapitalTau]] + 
        (3*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(2*nc^2*z)) + H[1, 1, 1, 0, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(126 - 666*nc^2 - 174*z + 602*nc^2*z + 33*z^2 + 
             77*nc^2*z^2 + 64*nc^2*z^3))/(48*nc^2*z))*delta[\[CapitalTau]] + 
        (7*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + H[1, 1, 0, 0, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(54 - 434*nc^2 - 78*z + 410*nc^2*z + 15*z^2 - 
             7*nc^2*z^2 + 48*nc^2*z^3))/(24*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-3 + 8*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(2*nc^2*z)) + H[1, 0, 1, 0, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(54 - 346*nc^2 - 78*z + 314*nc^2*z + 15*z^2 + 
             29*nc^2*z^2 + 32*nc^2*z^3))/(24*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-3 + 10*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(2*nc^2*z)) + H[1, 0, 0, 0, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(36 - 240*nc^2 - 60*z + 196*nc^2*z + 12*z^2 + 
             49*nc^2*z^2 + 8*nc^2*z^3))/(24*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-4 + 19*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + H[1, 1, 0, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(126 - 666*nc^2 - 174*z + 602*nc^2*z + 33*z^2 + 
             89*nc^2*z^2 + 64*nc^2*z^3))/(48*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-7 + 23*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + H[1, 0, 1, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(126 - 666*nc^2 - 174*z + 602*nc^2*z + 33*z^2 + 
             95*nc^2*z^2 + 64*nc^2*z^3))/(48*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-7 + 24*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*z)) + H[1, 1, 1, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(24*nc*z) + 
          ((-1 + nc)*(1 + nc)*(270 - 1306*nc^2 - 366*z + 1178*nc^2*z + 
             69*z^2 + 209*nc^2*z^2 + 128*nc^2*z^3))/(96*nc^2*z))*
         delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-15 + 49*nc^2)*
          (2 - 2*z + z^2)*PlusD[\[CapitalTau], 0])/(8*nc^2*z)) + 
      H[-1, -1, 0, 0, z]*(-((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]]) - 
        (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[-1, -1, 0, 1, z]*(-((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 - 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[-1, 0, -1, 0, z]*(-((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 - 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[0, -1, -1, 0, z]*(-((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 - 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[-1, -1, -1, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 + 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[-1, 0, 1, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 + 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[-1, 0, 1, 1, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 + 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[0, -1, 0, 1, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 + 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[0, 0, -1, 0, z]*(((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/2 + 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[-1, 0, 0, 1, z]*((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]] + 
        (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[0, -1, 0, 0, z]*((-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]] + 
        (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/z) + 
      H[-1, 0, 0, 0, z]*((5*(-1 + nc)*(1 + nc)*z*delta[\[CapitalTau]])/4 + 
        (5*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (2*z)) + H[0, 1, 0, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(27 - 85*nc^2 - 27*z + 241*nc^2*z + 12*z^2 + 
             49*nc^2*z^2 + 32*nc^2*z^3))/(12*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-3 + 9*nc^2 + 4*z - 2*nc^2*z - 2*z^2 + 
           7*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(nc^2*z)) + 
      H[0, 1, 0, 0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(36 - 196*nc^2 - 36*z + 508*nc^2*z + 21*z^2 + 
             55*nc^2*z^2 + 64*nc^2*z^3))/(24*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-4 + 8*nc^2 + 6*z + 2*nc^2*z - 3*z^2 + 
           9*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(2*nc^2*z)) + 
      H[0, 1, 1, 0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(27 - 85*nc^2 - 27*z + 241*nc^2*z + 12*z^2 + 
             52*nc^2*z^2 + 32*nc^2*z^3))/(12*nc^2*z))*delta[\[CapitalTau]] + 
        ((-1 + nc)*(1 + nc)*(-6 + 20*nc^2 + 8*z - 6*nc^2*z - 4*z^2 + 
           15*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(2*nc^2*z)) + 
      H[0, 0, 1, 0, z]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(72 - 392*nc^2 - 48*z + 1376*nc^2*z + 51*z^2 + 
             161*nc^2*z^2 + 192*nc^2*z^3))/(48*nc^2*z))*
         delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-8 + 24*nc^2 + 14*z + 
           10*nc^2*z - 7*z^2 + 27*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc^2*z)) + H[0, 1, 1, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) + 
          ((-1 + nc)*(1 + nc)*(126 - 314*nc^2 - 126*z + 938*nc^2*z + 51*z^2 + 
             245*nc^2*z^2 + 128*nc^2*z^3))/(48*nc^2*z))*
         delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-14 + 48*nc^2 + 18*z - 
           20*nc^2*z - 9*z^2 + 34*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc^2*z)) + H[0, 0, 1, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(108 - 340*nc^2 - 84*z + 1324*nc^2*z + 57*z^2 + 
             247*nc^2*z^2 + 192*nc^2*z^3))/(48*nc^2*z))*
         delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-12 + 44*nc^2 + 18*z - 
           10*nc^2*z - 9*z^2 + 37*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc^2*z)) + H[0, 0, 0, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(144 - 784*nc^2 - 72*z + 3112*nc^2*z + 
             111*z^2 + 397*nc^2*z^2 + 448*nc^2*z^3))/(96*nc^2*z))*
         delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-16 + 64*nc^2 + 30*z + 
           10*nc^2*z - 15*z^2 + 67*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (8*nc^2*z)) + H[1, 0, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) + 
          ((-1 + nc)*(1 + nc)*(612 - 276*nc^2 - 66*Pi^2 + 264*nc^2*Pi^2 - 
             666*z + 226*nc^2*z + 66*Pi^2*z - 264*nc^2*Pi^2*z + 81*z^2 + 
             289*nc^2*z^2 - 33*Pi^2*z^2 + 132*nc^2*Pi^2*z^2 - 352*nc^2*z^3))/
           (144*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) - 
          ((-1 + nc)*(1 + nc)*(54 - 346*nc^2 - 78*z + 314*nc^2*z + 15*z^2 + 
             41*nc^2*z^2 + 32*nc^2*z^3))/(24*nc^2*z))*PlusD[\[CapitalTau], 
          0] - (3*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/(2*nc^2*z)) + 
      H[1, 1, 0, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) + 
          ((-1 + nc)*(1 + nc)*(612 - 276*nc^2 - 66*Pi^2 + 234*nc^2*Pi^2 - 
             666*z + 226*nc^2*z + 66*Pi^2*z - 234*nc^2*Pi^2*z + 81*z^2 + 
             289*nc^2*z^2 - 33*Pi^2*z^2 + 117*nc^2*Pi^2*z^2 - 352*nc^2*z^3))/
           (144*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) - 
          ((-1 + nc)*(1 + nc)*(54 - 346*nc^2 - 78*z + 314*nc^2*z + 15*z^2 + 
             35*nc^2*z^2 + 32*nc^2*z^3))/(24*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(-3 + 11*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/(2*nc^2*z)) + 
      H[1, 0, 0, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) + 
          ((-1 + nc)*(1 + nc)*(468 - 972*nc^2 - 60*Pi^2 + 282*nc^2*Pi^2 - 
             522*z + 1058*nc^2*z + 60*Pi^2*z - 282*nc^2*Pi^2*z + 36*z^2 - 
             64*nc^2*z^2 - 30*Pi^2*z^2 + 141*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
           (144*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) - 
          ((-1 + nc)*(1 + nc)*(18 - 142*nc^2 - 30*z + 122*nc^2*z + 6*z^2 + 
             23*nc^2*z^2 + 8*nc^2*z^3))/(12*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(-2 + 11*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/(2*nc^2*z)) + 
      H[1, 1, 1, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(36*nc*z) + 
          ((-1 + nc)*(1 + nc)*(1368 - 392*nc^2 - 138*Pi^2 + 534*nc^2*Pi^2 - 
             1476*z + 292*nc^2*z + 138*Pi^2*z - 534*nc^2*Pi^2*z + 207*z^2 + 
             619*nc^2*z^2 - 69*Pi^2*z^2 + 267*nc^2*Pi^2*z^2 - 704*nc^2*z^3))/
           (288*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(12*nc*z) - 
          ((-1 + nc)*(1 + nc)*(126 - 666*nc^2 - 174*z + 602*nc^2*z + 33*z^2 + 
             101*nc^2*z^2 + 64*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(-7 + 25*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/(4*nc^2*z)) + H[-1, 0, 0, z]*
       ((5*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*delta[\[CapitalTau]])/
         (12*z) - (-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 0] - 
        (2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 1])/z) + 
      H[-1, 0, 1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
          delta[\[CapitalTau]])/(8*z) - ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/2 - ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/z) + H[0, -1, 0, z]*
       ((3*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*delta[\[CapitalTau]])/
         (8*z) - ((-1 + nc)*(1 + nc)*z*PlusD[\[CapitalTau], 0])/2 - 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 1])/z) + 
      H[-1, -1, 0, z]*((-3*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
          delta[\[CapitalTau]])/(8*z) + ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 0])/2 + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
          PlusD[\[CapitalTau], 1])/z) + H[0, 1, 0, z]*
       ((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) + 
          ((-1 + nc)*(1 + nc)*(468 - 1508*nc^2 - 60*Pi^2 + 168*nc^2*Pi^2 - 
             477*z - 919*nc^2*z + 78*Pi^2*z - 90*nc^2*Pi^2*z - 9*z^2 - 
             211*nc^2*z^2 - 39*Pi^2*z^2 + 129*nc^2*Pi^2*z^2 - 704*nc^2*z^3))/
           (144*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) - 
          ((-1 + nc)*(1 + nc)*(36 - 196*nc^2 - 36*z + 508*nc^2*z + 21*z^2 + 
             79*nc^2*z^2 + 64*nc^2*z^3))/(24*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(-4 + 16*nc^2 + 6*z - 2*nc^2*z - 3*z^2 + 
           13*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(2*nc^2*z)) + 
      H[0, 1, 1, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) + 
          ((-1 + nc)*(1 + nc)*(612 - 1348*nc^2 - 66*Pi^2 + 264*nc^2*Pi^2 - 
             621*z - 1079*nc^2*z + 84*Pi^2*z - 138*nc^2*Pi^2*z + 36*z^2 - 
             170*nc^2*z^2 - 42*Pi^2*z^2 + 177*nc^2*Pi^2*z^2 - 704*nc^2*z^3))/
           (144*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) - 
          ((-1 + nc)*(1 + nc)*(27 - 85*nc^2 - 27*z + 241*nc^2*z + 12*z^2 + 
             58*nc^2*z^2 + 32*nc^2*z^3))/(12*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(-6 + 24*nc^2 + 8*z - 10*nc^2*z - 4*z^2 + 
           17*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(2*nc^2*z)) + 
      H[0, 0, 1, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) + 
          ((-1 + nc)*(1 + nc)*(936 - 3016*nc^2 - 120*Pi^2 + 408*nc^2*Pi^2 - 
             909*z - 4487*nc^2*z + 174*Pi^2*z - 102*nc^2*Pi^2*z - 63*z^2 - 
             257*nc^2*z^2 - 87*Pi^2*z^2 + 339*nc^2*Pi^2*z^2 - 2112*nc^2*z^3))/
           (288*nc^2*z))*delta[\[CapitalTau]] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) - 
          ((-1 + nc)*(1 + nc)*(72 - 392*nc^2 - 48*z + 1376*nc^2*z + 51*z^2 + 
             209*nc^2*z^2 + 192*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(-8 + 40*nc^2 + 14*z - 6*nc^2*z - 7*z^2 + 
           35*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(4*nc^2*z)) + 
      H[0, 0, 0, z]*(((2*(-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) + 
          ((-1 + nc)*(1 + nc)*(720 - 7312*nc^2 - 192*Pi^2 + 864*nc^2*Pi^2 - 
             621*z - 10343*nc^2*z + 330*Pi^2*z - 354*nc^2*Pi^2*z - 531*z^2 - 
             677*nc^2*z^2 - 165*Pi^2*z^2 + 777*nc^2*Pi^2*z^2 - 
             4928*nc^2*z^3))/(576*nc^2*z))*delta[\[CapitalTau]] + 
        ((-2*(-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-992*nc^2 + 72*z + 3320*nc^2*z + 87*z^2 + 
             197*nc^2*z^2 + 448*nc^2*z^3))/(96*nc^2*z))*PlusD[\[CapitalTau], 
          0] - ((-1 + nc)*(1 + nc)*(32*nc^2 + 14*z + 42*nc^2*z - 7*z^2 + 
           51*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(8*nc^2*z)) + 
      (-((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) - 
        ((-1 + nc)*(1 + nc)*(90 - 378*nc^2 - 24*Pi^2 + 120*nc^2*Pi^2 - 
           117*z + 353*nc^2*z + 36*Pi^2*z - 60*nc^2*Pi^2*z - 27*z^2 + 
           83*nc^2*z^2 - 18*Pi^2*z^2 + 90*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
         (144*nc^2*z))*PlusD[\[CapitalTau], 2] + 
      (((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(9*nc*z) + 
        ((-1 + nc)*(1 + nc)*(-212*nc^2 - 12*z + 196*nc^2*z + 3*z^2 + 
           13*nc^2*z^2 + 16*nc^2*z^3))/(72*nc^2*z))*PlusD[\[CapitalTau], 3] + 
      ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*PlusD[\[CapitalTau], 4])/(3*z) + 
      H[-1, 0, z]*((-3*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(8*z) + ((-1 + nc)*(1 + nc)*z*
          PlusD[\[CapitalTau], 1])/2 + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*
          PlusD[\[CapitalTau], 2])/(2*z) - ((-1 + nc)*(1 + nc)*
          delta[\[CapitalTau]]*(9*Pi^2*z^2 - 224*Zeta[3] - 224*z*Zeta[3] - 
           112*z^2*Zeta[3]))/(48*z)) + H[0, -1, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 0])/
         (4*z) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2*z^2 - 28*Zeta[3] - 28*z*Zeta[3] - 14*z^2*Zeta[3]))/(8*z)) + 
      H[-1, -1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*
          PlusD[\[CapitalTau], 0])/(4*z) + ((-1 + nc)*(1 + nc)*
          delta[\[CapitalTau]]*(Pi^2*z^2 - 28*Zeta[3] - 28*z*Zeta[3] - 
           14*z^2*Zeta[3]))/(8*z)) + H[-1, z]*
       (((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*PlusD[\[CapitalTau], 1])/
         (4*z) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
          (Pi^2*z^2 - 28*Zeta[3] - 28*z*Zeta[3] - 14*z^2*Zeta[3]))/(8*z) - 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(2*Pi^4 + 2*Pi^4*z + 
           Pi^4*z^2 + 210*z^2*Zeta[3]))/(240*z)) + PlusD[\[CapitalTau], 1]*
       (-((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 112*z - 6*Pi^2*z - 26*z^2 + 
            3*Pi^2*z^2))/(108*nc*z) - ((-1 + nc)*(1 + nc)*
          (-2808 + 19048*nc^2 + 216*Pi^2 - 540*nc^2*Pi^2 + 3996*z - 
           17996*nc^2*z - 180*Pi^2*z + 2460*nc^2*Pi^2*z - 702*z^2 + 
           2734*nc^2*z^2 + 117*Pi^2*z^2 + 651*nc^2*Pi^2*z^2 - 2432*nc^2*z^3 + 
           336*nc^2*Pi^2*z^3 + 864*Zeta[3] - 12384*nc^2*Zeta[3] - 
           1296*z*Zeta[3] + 13680*nc^2*z*Zeta[3] + 648*z^2*Zeta[3] - 
           7272*nc^2*z^2*Zeta[3]))/(864*nc^2*z)) + PlusD[\[CapitalTau], 0]*
       (((-1 + nc)*(1 + nc)*nf*(-328 + 15*Pi^2 + 328*z - 15*Pi^2*z - 80*z^2 + 
           3*Pi^2*z^2 + 144*Zeta[3] - 144*z*Zeta[3] + 72*z^2*Zeta[3]))/
         (324*nc*z) + ((-1 + nc)*(1 + nc)*(-136080 + 202320*nc^2 + 
           12690*Pi^2 - 39570*nc^2*Pi^2 - 432*Pi^4 + 720*nc^2*Pi^4 + 
           183870*z - 87830*nc^2*z - 12555*Pi^2*z - 32865*nc^2*Pi^2*z + 
           648*Pi^4*z + 1224*nc^2*Pi^4*z - 33210*z^2 - 150110*nc^2*z^2 + 
           135*Pi^2*z^2 - 7575*nc^2*Pi^2*z^2 - 324*Pi^4*z^2 + 
           900*nc^2*Pi^4*z^2 + 76160*nc^2*z^3 - 18480*nc^2*Pi^2*z^3 + 
           19440*Zeta[3] - 144000*nc^2*Zeta[3] - 21600*z*Zeta[3] + 
           309600*nc^2*z*Zeta[3] + 11880*z^2*Zeta[3] + 103320*nc^2*z^2*
            Zeta[3] + 37440*nc^2*z^3*Zeta[3]))/(25920*nc^2*z)) + 
      H[0, 0, z]*(((-2*(-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) - 
          ((-1 + nc)*(1 + nc)*(360 - 3656*nc^2 - 96*Pi^2 + 480*nc^2*Pi^2 - 
             333*z - 3847*nc^2*z + 162*Pi^2*z - 234*nc^2*Pi^2*z - 243*z^2 - 
             421*nc^2*z^2 - 81*Pi^2*z^2 + 405*nc^2*Pi^2*z^2 - 2112*nc^2*z^3))/
           (288*nc^2*z))*PlusD[\[CapitalTau], 0] + 
        ((2*(-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(-496*nc^2 + 24*z + 1480*nc^2*z + 39*z^2 + 
             133*nc^2*z^2 + 192*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 
          1] + ((-1 + nc)*(1 + nc)*(32*nc^2 + 6*z + 2*nc^2*z - 3*z^2 + 
           31*nc^2*z^2)*PlusD[\[CapitalTau], 2])/(8*nc^2*z) + 
        delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 
              112*z - 6*Pi^2*z - 26*z^2 + 3*Pi^2*z^2))/(108*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-11232 + 49184*nc^2 + 864*Pi^2 - 
             3216*nc^2*Pi^2 + 13068*z - 119084*nc^2*z - 504*Pi^2*z + 
             14232*nc^2*Pi^2*z - 2970*z^2 + 13162*nc^2*z^2 + 549*Pi^2*z^2 + 
             2559*nc^2*Pi^2*z^2 - 29184*nc^2*z^3 + 2112*nc^2*Pi^2*z^3 + 
             3456*Zeta[3] - 36864*nc^2*Zeta[3] - 6912*z*Zeta[3] + 
             35712*nc^2*z*Zeta[3] + 3456*z^2*Zeta[3] - 27072*nc^2*z^2*
              Zeta[3]))/(3456*nc^2*z))) + H[0, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) - 
          ((-1 + nc)*(1 + nc)*(468 - 1508*nc^2 - 60*Pi^2 + 216*nc^2*Pi^2 - 
             477*z - 919*nc^2*z + 78*Pi^2*z - 90*nc^2*Pi^2*z - 9*z^2 - 
             211*nc^2*z^2 - 39*Pi^2*z^2 + 153*nc^2*Pi^2*z^2 - 704*nc^2*z^3))/
           (144*nc^2*z))*PlusD[\[CapitalTau], 0] + 
        (((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(36 - 196*nc^2 - 36*z + 508*nc^2*z + 21*z^2 + 
             103*nc^2*z^2 + 64*nc^2*z^3))/(24*nc^2*z))*PlusD[\[CapitalTau], 
          1] + ((-1 + nc)*(1 + nc)*(-4 + 24*nc^2 + 6*z - 10*nc^2*z - 3*z^2 + 
           17*nc^2*z^2)*PlusD[\[CapitalTau], 2])/(4*nc^2*z) + 
        delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 
              112*z - 6*Pi^2*z - 26*z^2 + 3*Pi^2*z^2))/(216*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-9072 + 20720*nc^2 + 540*Pi^2 - 
             1452*nc^2*Pi^2 + 10476*z - 41804*nc^2*z - 540*Pi^2*z + 
             4260*nc^2*Pi^2*z - 2322*z^2 + 2098*nc^2*z^2 + 225*Pi^2*z^2 + 
             1083*nc^2*Pi^2*z^2 - 9728*nc^2*z^3 + 576*nc^2*Pi^2*z^3 + 
             2880*Zeta[3] - 15552*nc^2*Zeta[3] - 3888*z*Zeta[3] + 
             8496*nc^2*z*Zeta[3] + 1944*z^2*Zeta[3] - 10296*nc^2*z^2*
              Zeta[3]))/(1728*nc^2*z))) + H[1, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(18*nc*z) - 
          ((-1 + nc)*(1 + nc)*(612 - 276*nc^2 - 66*Pi^2 + 270*nc^2*Pi^2 - 
             666*z + 226*nc^2*z + 66*Pi^2*z - 270*nc^2*Pi^2*z + 81*z^2 + 
             289*nc^2*z^2 - 33*Pi^2*z^2 + 135*nc^2*Pi^2*z^2 - 352*nc^2*z^3))/
           (144*nc^2*z))*PlusD[\[CapitalTau], 0] + 
        (((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) + 
          ((-1 + nc)*(1 + nc)*(54 - 346*nc^2 - 78*z + 314*nc^2*z + 15*z^2 + 
             47*nc^2*z^2 + 32*nc^2*z^3))/(24*nc^2*z))*PlusD[\[CapitalTau], 
          1] + ((-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 2])/(4*nc^2*z) + delta[\[CapitalTau]]*
         (-((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 112*z - 6*Pi^2*z - 
              26*z^2 + 3*Pi^2*z^2))/(432*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-10800 + 32288*nc^2 + 594*Pi^2 - 
             2958*nc^2*Pi^2 + 13176*z - 30184*nc^2*z - 810*Pi^2*z + 
             2670*nc^2*Pi^2*z - 2700*z^2 + 4004*nc^2*z^2 + 153*Pi^2*z^2 + 
             609*nc^2*Pi^2*z^2 - 4864*nc^2*z^3 + 288*nc^2*Pi^2*z^3 + 
             3456*Zeta[3] - 17856*nc^2*Zeta[3] - 3456*z*Zeta[3] + 
             17856*nc^2*z*Zeta[3] + 1728*z^2*Zeta[3] - 8928*nc^2*z^2*
              Zeta[3]))/(1728*nc^2*z))) + H[1, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) - 
          ((-1 + nc)*(1 + nc)*(234 - 218*nc^2 - 30*Pi^2 + 144*nc^2*Pi^2 - 
             261*z + 193*nc^2*z + 30*Pi^2*z - 144*nc^2*Pi^2*z + 18*z^2 + 
             124*nc^2*z^2 - 15*Pi^2*z^2 + 72*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
           (72*nc^2*z))*PlusD[\[CapitalTau], 0] + 
        (((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) + 
          ((-1 + nc)*(1 + nc)*(9 - 93*nc^2 - 15*z + 85*nc^2*z + 3*z^2 + 
             7*nc^2*z^2 + 8*nc^2*z^3))/(6*nc^2*z))*PlusD[\[CapitalTau], 1] + 
        ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 2])/(2*nc^2*z) + delta[\[CapitalTau]]*
         (-((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 112*z - 6*Pi^2*z - 
              26*z^2 + 3*Pi^2*z^2))/(216*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-2268 + 8556*nc^2 + 135*Pi^2 - 495*nc^2*Pi^2 + 
             2862*z - 8030*nc^2*z - 189*Pi^2*z + 399*nc^2*Pi^2*z - 567*z^2 + 
             1123*nc^2*z^2 + 36*Pi^2*z^2 + 228*nc^2*Pi^2*z^2 - 
             1216*nc^2*z^3 + 24*nc^2*Pi^2*z^3 + 720*Zeta[3] - 
             4536*nc^2*Zeta[3] - 720*z*Zeta[3] + 4536*nc^2*z*Zeta[3] + 
             360*z^2*Zeta[3] - 2268*nc^2*z^2*Zeta[3]))/(432*nc^2*z))) + 
      H[1, z]*((((-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) + 
          ((-1 + nc)*(1 + nc)*(234 - 218*nc^2 - 30*Pi^2 + 138*nc^2*Pi^2 - 
             261*z + 193*nc^2*z + 30*Pi^2*z - 138*nc^2*Pi^2*z + 18*z^2 + 
             124*nc^2*z^2 - 15*Pi^2*z^2 + 69*nc^2*Pi^2*z^2 - 176*nc^2*z^3))/
           (72*nc^2*z))*PlusD[\[CapitalTau], 1] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(6*nc*z) - 
          ((-1 + nc)*(1 + nc)*(9 - 93*nc^2 - 15*z + 85*nc^2*z + 3*z^2 + 
             10*nc^2*z^2 + 8*nc^2*z^3))/(12*nc^2*z))*PlusD[\[CapitalTau], 
          2] - ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(2 - 2*z + z^2)*
          PlusD[\[CapitalTau], 3])/(6*nc^2*z) + PlusD[\[CapitalTau], 0]*
         (((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 112*z - 6*Pi^2*z - 26*z^2 + 
             3*Pi^2*z^2))/(216*nc*z) + ((-1 + nc)*(1 + nc)*
            (-2268 + 8556*nc^2 + 135*Pi^2 - 759*nc^2*Pi^2 + 2862*z - 
             8030*nc^2*z - 189*Pi^2*z + 687*nc^2*Pi^2*z - 567*z^2 + 
             1123*nc^2*z^2 + 36*Pi^2*z^2 + 147*nc^2*Pi^2*z^2 - 
             1216*nc^2*z^3 + 72*nc^2*Pi^2*z^3 + 720*Zeta[3] - 
             4608*nc^2*Zeta[3] - 720*z*Zeta[3] + 4608*nc^2*z*Zeta[3] + 
             360*z^2*Zeta[3] - 2304*nc^2*z^2*Zeta[3]))/(432*nc^2*z)) + 
        delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*(-328 + 15*Pi^2 + 
              328*z - 15*Pi^2*z - 80*z^2 + 3*Pi^2*z^2 + 144*Zeta[3] - 
              144*z*Zeta[3] + 72*z^2*Zeta[3]))/(648*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-375840 + 288160*nc^2 + 29700*Pi^2 - 
             10020*nc^2*Pi^2 - 702*Pi^4 + 1674*nc^2*Pi^4 + 471420*z - 
             59180*nc^2*z - 32130*Pi^2*z + 7770*nc^2*Pi^2*z + 702*Pi^4*z - 
             1674*nc^2*Pi^4*z - 92340*z^2 - 329420*nc^2*z^2 + 4320*Pi^2*z^2 + 
             13620*nc^2*Pi^2*z^2 - 351*Pi^4*z^2 + 837*nc^2*Pi^4*z^2 + 
             152320*nc^2*z^3 - 15840*nc^2*Pi^2*z^3 + 64800*Zeta[3] - 
             440640*nc^2*Zeta[3] - 95040*z*Zeta[3] + 400320*nc^2*z*Zeta[3] + 
             18360*z^2*Zeta[3] + 96840*nc^2*z^2*Zeta[3] + 40320*nc^2*z^3*
              Zeta[3]))/(51840*nc^2*z))) + 
      H[0, z]*(((2*(-1 + nc)*(1 + nc)*nf*(5 - 5*z + z^2))/(9*nc*z) + 
          ((-1 + nc)*(1 + nc)*(180 - 1828*nc^2 - 48*Pi^2 + 264*nc^2*Pi^2 - 
             189*z - 599*nc^2*z + 78*Pi^2*z - 150*nc^2*Pi^2*z - 99*z^2 - 
             293*nc^2*z^2 - 39*Pi^2*z^2 + 207*nc^2*Pi^2*z^2 - 704*nc^2*z^3))/
           (144*nc^2*z))*PlusD[\[CapitalTau], 1] + 
        (-((-1 + nc)*(1 + nc)*nf*(2 - 2*z + z^2))/(3*nc*z) - 
          ((-1 + nc)*(1 + nc)*(-248*nc^2 + 560*nc^2*z + 15*z^2 + 
             77*nc^2*z^2 + 64*nc^2*z^3))/(48*nc^2*z))*PlusD[\[CapitalTau], 
          2] - ((-1 + nc)*(1 + nc)*(24*nc^2 + 2*z - 10*nc^2*z - z^2 + 
           17*nc^2*z^2)*PlusD[\[CapitalTau], 3])/(12*nc^2*z) + 
        PlusD[\[CapitalTau], 0]*(((-1 + nc)*(1 + nc)*nf*(-112 + 6*Pi^2 + 
             112*z - 6*Pi^2*z - 26*z^2 + 3*Pi^2*z^2))/(108*nc*z) + 
          ((-1 + nc)*(1 + nc)*(-5616 + 24592*nc^2 + 432*Pi^2 - 
             1608*nc^2*Pi^2 + 7020*z - 45676*nc^2*z - 288*Pi^2*z + 
             6576*nc^2*Pi^2*z - 1458*z^2 + 3074*nc^2*z^2 + 261*Pi^2*z^2 + 
             1311*nc^2*Pi^2*z^2 - 9728*nc^2*z^3 + 960*nc^2*Pi^2*z^3 + 
             1728*Zeta[3] - 20736*nc^2*Zeta[3] - 3168*z*Zeta[3] + 
             21024*nc^2*z*Zeta[3] + 1584*z^2*Zeta[3] - 13968*nc^2*z^2*
              Zeta[3]))/(1728*nc^2*z)) + delta[\[CapitalTau]]*
         (-((-1 + nc)*(1 + nc)*nf*(-328 + 15*Pi^2 + 328*z - 15*Pi^2*z - 
              80*z^2 + 3*Pi^2*z^2 + 144*Zeta[3] - 144*z*Zeta[3] + 
              72*z^2*Zeta[3]))/(324*nc*z) - ((-1 + nc)*(1 + nc)*
            (-544320 + 1632320*nc^2 + 50760*Pi^2 - 126120*nc^2*Pi^2 - 
             1728*Pi^4 - 504*nc^2*Pi^4 + 678780*z + 326740*nc^2*z - 
             48870*Pi^2*z - 251250*nc^2*Pi^2*z + 2430*Pi^4*z + 
             8298*nc^2*Pi^4*z - 134460*z^2 - 521780*nc^2*z^2 - 810*Pi^2*z^2 - 
             6630*nc^2*Pi^2*z^2 - 1215*Pi^4*z^2 + 1503*nc^2*Pi^4*z^2 + 
             609280*nc^2*z^3 - 105600*nc^2*Pi^2*z^3 + 77760*Zeta[3] - 
             512640*nc^2*Zeta[3] - 51840*z*Zeta[3] + 1687680*nc^2*z*Zeta[3] + 
             60480*z^2*Zeta[3] + 408960*nc^2*z^2*Zeta[3] + 230400*nc^2*z^3*
              Zeta[3]))/(103680*nc^2*z))) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf*(-78080 + 3360*Pi^2 + 162*Pi^4 + 78080*z - 
            3360*Pi^2*z - 162*Pi^4*z - 19360*z^2 + 780*Pi^2*z^2 + 
            81*Pi^4*z^2 + 28800*Zeta[3] - 28800*z*Zeta[3] + 
            5760*z^2*Zeta[3]))/(77760*nc*z) + 
        ((-1 + nc)*(1 + nc)*(4510080 - 15693440*nc^2 - 460080*Pi^2 + 
           671760*nc^2*Pi^2 + 7776*Pi^4 - 11052*nc^2*Pi^4 - 5968080*z + 
           15650320*nc^2*z + 508680*Pi^2*z - 1968360*nc^2*Pi^2*z - 
           4212*Pi^4*z + 86076*nc^2*Pi^4*z + 1108080*z^2 - 2782640*nc^2*z^2 - 
           118260*Pi^2*z^2 + 43860*nc^2*Pi^2*z^2 + 3645*Pi^4*z^2 + 
           12771*nc^2*Pi^4*z^2 + 1853440*nc^2*z^3 - 510720*nc^2*Pi^2*z^3 + 
           14832*nc^2*Pi^4*z^3 - 1075680*Zeta[3] + 3529440*nc^2*Zeta[3] + 
           146880*Pi^2*Zeta[3] - 993600*nc^2*Pi^2*Zeta[3] + 
           1114560*z*Zeta[3] + 1730880*nc^2*z*Zeta[3] - 220320*Pi^2*z*
            Zeta[3] + 1041120*nc^2*Pi^2*z*Zeta[3] + 38880*z^2*Zeta[3] + 
           396000*nc^2*z^2*Zeta[3] + 110160*Pi^2*z^2*Zeta[3] - 
           680400*nc^2*Pi^2*z^2*Zeta[3] + 1647360*nc^2*z^3*Zeta[3] - 
           466560*Zeta[5] + 9922176*nc^2*Zeta[5] + 699840*z*Zeta[5] - 
           14043456*nc^2*z*Zeta[5] - 349920*z^2*Zeta[5] + 5544288*nc^2*z^2*
            Zeta[5]))/(622080*nc^2*z)))
 
IIT[q, g, 0] = 0
 
IIT[q, g, 1] = -((-1 + z)*z*delta[\[CapitalTau]])/2 + 
    ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]])/(4*ep) + 
    ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, z])/4 + 
    ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, z])/4 + 
    ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4 + 
    ep*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*delta[\[CapitalTau]])/
       48 + ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, z])/4 + 
      ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
      H[0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
    ep^2*(((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, z])/4 + 
      ((-Pi^2 - 24*z + 2*Pi^2*z + 24*z^2 - 2*Pi^2*z^2)*PlusD[\[CapitalTau], 
         0])/48 + H[0, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) - 
      ((-1 + z)*z*PlusD[\[CapitalTau], 1])/2 + 
      H[0, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[1, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/8 + 
      (delta[\[CapitalTau]]*(12*z - Pi^2*z - 12*z^2 + Pi^2*z^2 + 2*Zeta[3] - 
         4*z*Zeta[3] + 4*z^2*Zeta[3]))/24) + 
    ep^3*(((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 1, z])/4 + 
      H[0, 0, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 0, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 1, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 1, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 0, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 0, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 1, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 1, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      ((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*PlusD[\[CapitalTau], 
         1])/48 + H[0, 0, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[0, 1, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[1, 0, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[1, 1, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      ((-1 + z)*z*PlusD[\[CapitalTau], 2])/4 + 
      ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 3])/24 + 
      (PlusD[\[CapitalTau], 0]*(-12*z + Pi^2*z + 12*z^2 - Pi^2*z^2 - 
         2*Zeta[3] + 4*z*Zeta[3] - 4*z^2*Zeta[3]))/24 + 
      (delta[\[CapitalTau]]*(-Pi^4 + 2880*z - 240*Pi^2*z + 2*Pi^4*z - 
         2880*z^2 + 240*Pi^2*z^2 - 2*Pi^4*z^2 - 960*z*Zeta[3] + 
         960*z^2*Zeta[3]))/5760 + H[0, z]*
       (((-Pi^2 - 24*z + 2*Pi^2*z + 24*z^2 - 2*Pi^2*z^2)*PlusD[\[CapitalTau], 
           0])/48 - ((-1 + z)*z*PlusD[\[CapitalTau], 1])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/8 + 
        (delta[\[CapitalTau]]*(12*z - Pi^2*z - 12*z^2 + Pi^2*z^2 + 
           2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/24) + 
      H[1, z]*(((-Pi^2 - 24*z + 2*Pi^2*z + 24*z^2 - 2*Pi^2*z^2)*
          PlusD[\[CapitalTau], 0])/48 - ((-1 + z)*z*PlusD[\[CapitalTau], 1])/
         2 + ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/8 + 
        (delta[\[CapitalTau]]*(12*z - Pi^2*z - 12*z^2 + Pi^2*z^2 + 
           2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/24)) + 
    ep^4*(((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 1, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 0, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 0, 1, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 1, 0, z])/4 + 
      ((-1 + 2*z - 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 1, 1, z])/4 + 
      H[0, 0, 0, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 0, 0, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 0, 1, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 0, 1, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 1, 0, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 1, 0, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 1, 1, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 1, 1, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 0, 0, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 0, 0, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 0, 1, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 0, 1, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 1, 0, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 1, 0, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 1, 1, 0, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[1, 1, 1, 1, z]*(-((-1 + z)*z*delta[\[CapitalTau]])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
      H[0, 0, 0, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[0, 0, 1, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[0, 1, 0, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[0, 1, 1, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[1, 0, 0, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[1, 0, 1, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[1, 1, 0, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      H[1, 1, 1, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          delta[\[CapitalTau]])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 0])/2 + 
        ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 1])/4) + 
      ((-Pi^2 - 24*z + 2*Pi^2*z + 24*z^2 - 2*Pi^2*z^2)*PlusD[\[CapitalTau], 
         2])/96 - ((-1 + z)*z*PlusD[\[CapitalTau], 3])/12 + 
      ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 4])/96 + 
      (PlusD[\[CapitalTau], 0]*(Pi^4 - 2880*z + 240*Pi^2*z - 2*Pi^4*z + 
         2880*z^2 - 240*Pi^2*z^2 + 2*Pi^4*z^2 + 960*z*Zeta[3] - 
         960*z^2*Zeta[3]))/5760 + (PlusD[\[CapitalTau], 1]*
        (12*z - Pi^2*z - 12*z^2 + Pi^2*z^2 + 2*Zeta[3] - 4*z*Zeta[3] + 
         4*z^2*Zeta[3]))/24 + H[0, 0, z]*
       (((-Pi^2 - 24*z + 2*Pi^2*z + 24*z^2 - 2*Pi^2*z^2)*PlusD[\[CapitalTau], 
           0])/48 - ((-1 + z)*z*PlusD[\[CapitalTau], 1])/2 + 
        ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/8 + 
        (delta[\[CapitalTau]]*(12*z - Pi^2*z - 12*z^2 + Pi^2*z^2 + 
           2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/24) + 
      H[0, 1, z]*(((-Pi^2 - 24*z + 2*Pi^2*z + 24*z^2 - 2*Pi^2*z^2)*
          PlusD[\[CapitalTau], 0])/48 - ((-1 + z)*z*PlusD[\[CapitalTau], 1])/
         2 + ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/8 + 
        (delta[\[CapitalTau]]*(12*z - Pi^2*z - 12*z^2 + Pi^2*z^2 + 
           2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/24) + 
      H[1, 0, z]*(((-Pi^2 - 24*z + 2*Pi^2*z + 24*z^2 - 2*Pi^2*z^2)*
          PlusD[\[CapitalTau], 0])/48 - ((-1 + z)*z*PlusD[\[CapitalTau], 1])/
         2 + ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/8 + 
        (delta[\[CapitalTau]]*(12*z - Pi^2*z - 12*z^2 + Pi^2*z^2 + 
           2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/24) + 
      H[1, 1, z]*(((-Pi^2 - 24*z + 2*Pi^2*z + 24*z^2 - 2*Pi^2*z^2)*
          PlusD[\[CapitalTau], 0])/48 - ((-1 + z)*z*PlusD[\[CapitalTau], 1])/
         2 + ((1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/8 + 
        (delta[\[CapitalTau]]*(12*z - Pi^2*z - 12*z^2 + Pi^2*z^2 + 
           2*Zeta[3] - 4*z*Zeta[3] + 4*z^2*Zeta[3]))/24) + 
      H[0, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          PlusD[\[CapitalTau], 1])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 2])/
         4 + ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 3])/24 + 
        (PlusD[\[CapitalTau], 0]*(-12*z + Pi^2*z + 12*z^2 - Pi^2*z^2 - 
           2*Zeta[3] + 4*z*Zeta[3] - 4*z^2*Zeta[3]))/24 + 
        (delta[\[CapitalTau]]*(-Pi^4 + 2880*z - 240*Pi^2*z + 2*Pi^4*z - 
           2880*z^2 + 240*Pi^2*z^2 - 2*Pi^4*z^2 - 960*z*Zeta[3] + 
           960*z^2*Zeta[3]))/5760) + 
      H[1, z]*(((Pi^2 + 24*z - 2*Pi^2*z - 24*z^2 + 2*Pi^2*z^2)*
          PlusD[\[CapitalTau], 1])/48 + ((-1 + z)*z*PlusD[\[CapitalTau], 2])/
         4 + ((-1 + 2*z - 2*z^2)*PlusD[\[CapitalTau], 3])/24 + 
        (PlusD[\[CapitalTau], 0]*(-12*z + Pi^2*z + 12*z^2 - Pi^2*z^2 - 
           2*Zeta[3] + 4*z*Zeta[3] - 4*z^2*Zeta[3]))/24 + 
        (delta[\[CapitalTau]]*(-Pi^4 + 2880*z - 240*Pi^2*z + 2*Pi^4*z - 
           2880*z^2 + 240*Pi^2*z^2 - 2*Pi^4*z^2 - 960*z*Zeta[3] + 
           960*z^2*Zeta[3]))/5760) + (delta[\[CapitalTau]]*
        (1440*z - 120*Pi^2*z + Pi^4*z - 1440*z^2 + 120*Pi^2*z^2 - Pi^4*z^2 - 
         20*Pi^2*Zeta[3] - 480*z*Zeta[3] + 40*Pi^2*z*Zeta[3] + 
         480*z^2*Zeta[3] - 40*Pi^2*z^2*Zeta[3] + 144*Zeta[5] - 
         288*z*Zeta[5] + 288*z^2*Zeta[5]))/2880)
 
IIT[q, g, 2] = ALARM*ep^3*delta[\[CapitalTau]] - 
    ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]])/(8*ep^3*nc) - 
    (nc*Pi^2*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, z])/16 - 
    (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, -1, 0, z])/4 + 
    (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, z])/2 + 
    (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, z])/4 + 
    (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, 0, z])/4 - 
    ((-7 - 21*nc^2 + 14*z - 102*nc^2*z - 28*z^2 + 28*nc^2*z^2)*
      delta[\[CapitalTau]]*H[0, 0, 0, z])/(32*nc) - 
    ((-7 + 3*nc^2 + 14*z - 70*nc^2*z - 20*z^2 + 36*nc^2*z^2)*
      delta[\[CapitalTau]]*H[0, 0, 1, z])/(16*nc) - 
    ((-1 + nc^2 + 2*z - 14*nc^2*z - 3*z^2 + 7*nc^2*z^2)*delta[\[CapitalTau]]*
      H[0, 1, 0, z])/(4*nc) - ((-7 + 11*nc^2 + 14*z - 70*nc^2*z - 18*z^2 + 
       42*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, z])/(16*nc) - 
    ((-7 + 19*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*H[1, 0, 0, z])/
     (16*nc) - (5*(-1 + 2*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
      H[1, 0, 1, z])/(8*nc) - ((-3 + 11*nc^2)*(1 - 2*z + 2*z^2)*
      delta[\[CapitalTau]]*H[1, 1, 0, z])/(8*nc) - 
    ((-9 + 23*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, z])/
     (16*nc) - ((-128*nc^2 + 108*z + 120*nc^2*z - 24*Pi^2*z + 
       24*nc^2*Pi^2*z - 657*z^2 + 645*nc^2*z^2 + 48*Pi^2*z^2 - 
       168*nc^2*Pi^2*z^2 + 594*z^3 - 718*nc^2*z^3 - 60*Pi^2*z^3 + 
       108*nc^2*Pi^2*z^3)*PlusD[\[CapitalTau], 0])/(288*nc*z) + 
    (-((-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
          208*nc^2*z^3)*delta[\[CapitalTau]])/(192*nc*z) - 
      ((-5 + nc^2 + 10*z - 26*nc^2*z - 12*z^2 + 12*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, z])/(32*nc) - 
      ((-3 + 5*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*H[1, z])/
       (16*nc) + ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 
         0])/(4*nc))/ep^2 + H[1, 0, z]*
     (-((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 198*nc^2*z^2 - 66*z^3 + 
          214*nc^2*z^3)*delta[\[CapitalTau]])/(48*nc*z) + 
      ((-5 + 9*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc)) + 
    H[1, 1, z]*(-((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 210*nc^2*z^2 - 
          66*z^3 + 226*nc^2*z^3)*delta[\[CapitalTau]])/(48*nc*z) + 
      ((-5 + 11*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc)) + 
    H[-1, 0, z]*((nc*z*(1 + z)*delta[\[CapitalTau]])/4 - 
      (nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4) + 
    H[0, 1, z]*(-((-27 + 63*nc^2 + 168*z - 312*nc^2*z - 132*z^2 + 
          604*nc^2*z^2)*delta[\[CapitalTau]])/(96*nc) + 
      ((-2 + 2*nc^2 + 4*z - 16*nc^2*z - 5*z^2 + 9*nc^2*z^2)*
        PlusD[\[CapitalTau], 0])/(4*nc)) + 
    H[0, 0, z]*(-((-13 + 73*nc^2 + 116*z - 196*nc^2*z - 88*z^2 + 
          488*nc^2*z^2)*delta[\[CapitalTau]])/(64*nc) + 
      ((-7 - 5*nc^2 + 14*z - 54*nc^2*z - 20*z^2 + 20*nc^2*z^2)*
        PlusD[\[CapitalTau], 0])/(16*nc)) - 
    ((-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
       208*nc^2*z^3)*PlusD[\[CapitalTau], 1])/(48*nc*z) + 
    (((-128*nc^2 + 108*z + 120*nc^2*z - 24*Pi^2*z + 24*nc^2*Pi^2*z - 
         657*z^2 + 645*nc^2*z^2 + 48*Pi^2*z^2 - 168*nc^2*Pi^2*z^2 + 594*z^3 - 
         718*nc^2*z^3 - 60*Pi^2*z^3 + 108*nc^2*Pi^2*z^3)*
        delta[\[CapitalTau]])/(576*nc*z) + 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, z])/8 - 
      ((-7 - 5*nc^2 + 14*z - 54*nc^2*z - 20*z^2 + 20*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, z])/(32*nc) - 
      ((-2 + 2*nc^2 + 4*z - 16*nc^2*z - 5*z^2 + 9*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, z])/(8*nc) - 
      ((-5 + 9*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*H[1, 0, z])/
       (16*nc) - ((-5 + 11*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 1, z])/(16*nc) + ((-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 
         192*nc^2*z^2 - 84*z^3 + 208*nc^2*z^3)*PlusD[\[CapitalTau], 0])/
       (96*nc*z) + H[1, z]*(-((-16*nc^2 - 21*z + 9*nc^2*z + 84*z^2 - 
            204*nc^2*z^2 - 72*z^3 + 220*nc^2*z^3)*delta[\[CapitalTau]])/
         (96*nc*z) + ((-3 + 5*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 
           0])/(8*nc)) + H[0, z]*
       (-((-27 + 63*nc^2 + 180*z - 276*nc^2*z - 144*z^2 + 568*nc^2*z^2)*
           delta[\[CapitalTau]])/(192*nc) + 
        ((-5 + nc^2 + 10*z - 26*nc^2*z - 12*z^2 + 12*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(16*nc)) - 
      ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/(2*nc))/
     ep + H[1, z]*(((-128*nc^2 + 108*z + 120*nc^2*z - 39*Pi^2*z + 
         45*nc^2*Pi^2*z - 612*z^2 + 690*nc^2*z^2 + 78*Pi^2*z^2 - 
         90*nc^2*Pi^2*z^2 + 558*z^3 - 754*nc^2*z^3 - 78*Pi^2*z^3 + 
         90*nc^2*Pi^2*z^3)*delta[\[CapitalTau]])/(288*nc*z) + 
      ((-16*nc^2 - 21*z + 9*nc^2*z + 84*z^2 - 204*nc^2*z^2 - 72*z^3 + 
         220*nc^2*z^3)*PlusD[\[CapitalTau], 0])/(48*nc*z) - 
      ((-3 + 5*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
    H[0, z]*(((198 + 546*nc^2 - 63*Pi^2 + 51*nc^2*Pi^2 - 1305*z + 
         2289*nc^2*z + 126*Pi^2*z - 366*nc^2*Pi^2*z + 1116*z^2 - 
         820*nc^2*z^2 - 156*Pi^2*z^2 + 252*nc^2*Pi^2*z^2)*
        delta[\[CapitalTau]])/(576*nc) + 
      ((-27 + 63*nc^2 + 180*z - 276*nc^2*z - 144*z^2 + 568*nc^2*z^2)*
        PlusD[\[CapitalTau], 0])/(96*nc) - 
      ((-5 + nc^2 + 10*z - 26*nc^2*z - 12*z^2 + 12*nc^2*z^2)*
        PlusD[\[CapitalTau], 1])/(8*nc)) + 
    ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/(2*nc) + 
    (delta[\[CapitalTau]]*(1664*nc^2 + 48*nc^2*Pi^2 + 1890*z - 1362*nc^2*z - 
       99*Pi^2*z + 351*nc^2*Pi^2*z - 10314*z^2 + 19074*nc^2*z^2 + 
       864*Pi^2*z^2 - 1296*nc^2*Pi^2*z^2 + 8964*z^3 - 20348*nc^2*z^3 - 
       684*Pi^2*z^3 + 3144*nc^2*Pi^2*z^3 - 2880*z*Zeta[3] + 
       4608*nc^2*z*Zeta[3] + 5760*z^2*Zeta[3] - 10080*nc^2*z^2*Zeta[3] - 
       6192*z^3*Zeta[3] + 11376*nc^2*z^3*Zeta[3]))/(3456*nc*z) + 
    ep*((nc*Pi^2*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, -1, z])/8 - 
      (nc*Pi^2*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, z])/8 + 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, -1, -1, 0, z])/2 - 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, -1, 0, 0, z] - 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, -1, 0, 1, z])/2 - 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, -1, 0, z])/2 + 
      (5*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, 0, z])/4 + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, 1, z] + 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, 0, z])/2 + 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, 1, z])/2 - 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, -1, 0, z])/2 + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, 0, 0, z] + 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, 0, 1, z])/2 + 
      (nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, 0, -1, 0, z])/2 - 
      ((1 - 61*nc^2 - 2*z - 182*nc^2*z - 28*z^2 + 28*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, z])/(32*nc) - 
      ((-11 - nc^2 + 22*z - 142*nc^2*z - 36*z^2 + 68*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, z])/(16*nc) - 
      ((-3 - nc^2 + 6*z - 62*nc^2*z - 12*z^2 + 28*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, z])/(8*nc) - 
      ((-7 + 7*nc^2 + 14*z - 78*nc^2*z - 20*z^2 + 44*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 1, z])/(8*nc) - 
      ((nc^2 - 12*nc^2*z - z^2 + 7*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, z])/(2*nc) - ((-5 + 7*nc^2 + 10*z - 62*nc^2*z - 
         14*z^2 + 34*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, z])/
       (8*nc) - ((-3 + 11*nc^2 + 6*z - 70*nc^2*z - 10*z^2 + 42*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 0, z])/(8*nc) - 
      ((-13 + 25*nc^2 + 26*z - 146*nc^2*z - 34*z^2 + 90*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, z])/(16*nc) - 
      ((-7 + 39*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, z])/(16*nc) - (3*(-3 + 7*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, 1, z])/(8*nc) - 
      ((-3 + 10*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, z])/(4*nc) - ((-10 + 21*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 1, z])/(8*nc) - 
      ((-1 + 10*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, z])/(4*nc) - ((-7 + 23*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 1, z])/(8*nc) - 
      ((-5 + 23*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, z])/(8*nc) - ((-17 + 47*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 1, z])/(16*nc) + 
      H[1, 0, 1, z]*(-((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 204*nc^2*z^2 - 
            66*z^3 + 220*nc^2*z^3)*delta[\[CapitalTau]])/(24*nc*z) + 
        (5*(-1 + 2*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc)) + 
      H[1, 1, 0, z]*(-((-16*nc^2 - 21*z + 9*nc^2*z + 66*z^2 - 210*nc^2*z^2 - 
            54*z^3 + 226*nc^2*z^3)*delta[\[CapitalTau]])/(24*nc*z) + 
        ((-3 + 11*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc)) + 
      H[1, 0, 0, z]*(-((-8*nc^2 - 21*z - 3*nc^2*z + 69*z^2 - 153*nc^2*z^2 - 
            57*z^3 + 173*nc^2*z^3)*delta[\[CapitalTau]])/(24*nc*z) + 
        ((-7 + 19*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc)) + 
      H[1, 1, 1, z]*(-((-16*nc^2 - 21*z + 9*nc^2*z + 75*z^2 - 213*nc^2*z^2 - 
            63*z^3 + 229*nc^2*z^3)*delta[\[CapitalTau]])/(24*nc*z) + 
        ((-9 + 23*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc)) + 
      H[-1, 0, 0, z]*(nc*z*(1 + z)*delta[\[CapitalTau]] - 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[-1, 0, 1, z]*((nc*z*(1 + z)*delta[\[CapitalTau]])/2 - 
        (nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/2) + 
      H[0, -1, 0, z]*((nc*z*(1 + z)*delta[\[CapitalTau]])/2 - 
        (nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/2) + 
      H[-1, -1, 0, z]*(-(nc*z*(1 + z)*delta[\[CapitalTau]])/2 + 
        (nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/2) + 
      H[0, 1, 0, z]*(-((-27 + 63*nc^2 + 144*z - 288*nc^2*z - 108*z^2 + 
            580*nc^2*z^2)*delta[\[CapitalTau]])/(48*nc) + 
        ((-1 + nc^2 + 2*z - 14*nc^2*z - 3*z^2 + 7*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(2*nc)) + H[0, 0, 0, z]*
       (-((-63 + 531*nc^2 + 636*z - 1164*nc^2*z - 456*z^2 + 3208*nc^2*z^2)*
           delta[\[CapitalTau]])/(192*nc) + 
        ((-7 - 21*nc^2 + 14*z - 102*nc^2*z - 28*z^2 + 28*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(16*nc)) + H[0, 0, 1, z]*
       (-((-13 + 73*nc^2 + 116*z - 228*nc^2*z - 88*z^2 + 520*nc^2*z^2)*
           delta[\[CapitalTau]])/(32*nc) + 
        ((-7 + 3*nc^2 + 14*z - 70*nc^2*z - 20*z^2 + 36*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(8*nc)) + H[0, 1, 1, z]*
       (-((-27 + 63*nc^2 + 162*z - 330*nc^2*z - 126*z^2 + 622*nc^2*z^2)*
           delta[\[CapitalTau]])/(48*nc) + 
        ((-7 + 11*nc^2 + 14*z - 70*nc^2*z - 18*z^2 + 42*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(8*nc)) + 
      ((-128*nc^2 + 108*z + 120*nc^2*z - 24*Pi^2*z + 24*nc^2*Pi^2*z - 
         657*z^2 + 645*nc^2*z^2 + 48*Pi^2*z^2 - 168*nc^2*Pi^2*z^2 + 594*z^3 - 
         718*nc^2*z^3 - 60*Pi^2*z^3 + 108*nc^2*Pi^2*z^3)*
        PlusD[\[CapitalTau], 1])/(144*nc*z) + 
      H[1, 0, z]*(((-256*nc^2 + 216*z + 240*nc^2*z - 75*Pi^2*z + 
           99*nc^2*Pi^2*z - 1188*z^2 + 1344*nc^2*z^2 + 150*Pi^2*z^2 - 
           198*nc^2*Pi^2*z^2 + 1080*z^3 - 1472*nc^2*z^3 - 150*Pi^2*z^3 + 
           198*nc^2*Pi^2*z^3)*delta[\[CapitalTau]])/(288*nc*z) + 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 198*nc^2*z^2 - 66*z^3 + 
           214*nc^2*z^3)*PlusD[\[CapitalTau], 0])/(24*nc*z) - 
        ((-5 + 9*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
      H[1, 1, z]*(((-256*nc^2 + 216*z + 240*nc^2*z - 63*Pi^2*z + 
           105*nc^2*Pi^2*z - 1179*z^2 + 1425*nc^2*z^2 + 126*Pi^2*z^2 - 
           210*nc^2*Pi^2*z^2 + 1080*z^3 - 1544*nc^2*z^3 - 126*Pi^2*z^3 + 
           210*nc^2*Pi^2*z^3)*delta[\[CapitalTau]])/(288*nc*z) + 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 210*nc^2*z^2 - 66*z^3 + 
           226*nc^2*z^3)*PlusD[\[CapitalTau], 0])/(24*nc*z) - 
        ((-5 + 11*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
      H[-1, 0, z]*(-(nc*(3*Pi^2 - 4*z + 6*Pi^2*z - 4*z^2 + 6*Pi^2*z^2)*
           delta[\[CapitalTau]])/16 - (nc*z*(1 + z)*PlusD[\[CapitalTau], 0])/
         2 + (nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/2) + 
      H[0, 1, z]*(((198 + 546*nc^2 - 54*Pi^2 + 30*nc^2*Pi^2 - 1251*z + 
           2415*nc^2*z + 108*Pi^2*z - 276*nc^2*Pi^2*z + 1080*z^2 - 
           928*nc^2*z^2 - 126*Pi^2*z^2 + 150*nc^2*Pi^2*z^2)*
          delta[\[CapitalTau]])/(288*nc) + 
        ((-27 + 63*nc^2 + 168*z - 312*nc^2*z - 132*z^2 + 604*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(48*nc) - 
        ((-2 + 2*nc^2 + 4*z - 16*nc^2*z - 5*z^2 + 9*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(2*nc)) + 
      H[0, 0, z]*(((126 + 626*nc^2 - 39*Pi^2 + 27*nc^2*Pi^2 - 867*z + 
           1555*nc^2*z + 78*Pi^2*z - 246*nc^2*Pi^2*z + 720*z^2 - 
           160*nc^2*z^2 - 100*Pi^2*z^2 + 164*nc^2*Pi^2*z^2)*
          delta[\[CapitalTau]])/(192*nc) + 
        ((-13 + 73*nc^2 + 116*z - 196*nc^2*z - 88*z^2 + 488*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(32*nc) - 
        ((-7 - 5*nc^2 + 14*z - 54*nc^2*z - 20*z^2 + 20*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(8*nc)) + 
      ((-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
         208*nc^2*z^3)*PlusD[\[CapitalTau], 2])/(48*nc*z) - 
      ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 3])/(3*nc) - 
      (PlusD[\[CapitalTau], 0]*(1664*nc^2 + 48*nc^2*Pi^2 + 1890*z - 
         1362*nc^2*z - 99*Pi^2*z + 351*nc^2*Pi^2*z - 10314*z^2 + 
         19074*nc^2*z^2 + 864*Pi^2*z^2 - 1296*nc^2*Pi^2*z^2 + 8964*z^3 - 
         20348*nc^2*z^3 - 684*Pi^2*z^3 + 3144*nc^2*Pi^2*z^3 - 
         2880*z*Zeta[3] + 4608*nc^2*z*Zeta[3] + 5760*z^2*Zeta[3] - 
         10080*nc^2*z^2*Zeta[3] - 6192*z^3*Zeta[3] + 11376*nc^2*z^3*Zeta[3]))/
       (1728*nc*z) + (delta[\[CapitalTau]]*(-51200*nc^2 - 1920*nc^2*Pi^2 + 
         71280*z + 142680*nc^2*z - 4320*Pi^2*z - 14580*nc^2*Pi^2*z + 
         252*Pi^4*z + 540*nc^2*Pi^4*z - 390420*z^2 + 309300*nc^2*z^2 + 
         29835*Pi^2*z^2 - 62775*nc^2*Pi^2*z^2 - 504*Pi^4*z^2 + 
         1944*nc^2*Pi^4*z^2 + 335340*z^3 - 429940*nc^2*z^3 - 25650*Pi^2*z^3 + 
         19230*nc^2*Pi^2*z^3 + 720*Pi^4*z^3 - 2880*nc^2*Zeta[3] - 
         18360*z*Zeta[3] + 35640*nc^2*z*Zeta[3] + 159840*z^2*Zeta[3] - 
         241920*nc^2*z^2*Zeta[3] - 138240*z^3*Zeta[3] + 
         467280*nc^2*z^3*Zeta[3]))/(51840*nc*z) + 
      H[-1, z]*((nc*Pi^2*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/8 - 
        (nc*delta[\[CapitalTau]]*(Pi^2*z + Pi^2*z^2 + 7*Zeta[3] + 
           14*z*Zeta[3] + 14*z^2*Zeta[3]))/8) + 
      H[0, z]*(-((198 + 546*nc^2 - 63*Pi^2 + 51*nc^2*Pi^2 - 1305*z + 
            2289*nc^2*z + 126*Pi^2*z - 366*nc^2*Pi^2*z + 1116*z^2 - 
            820*nc^2*z^2 - 156*Pi^2*z^2 + 252*nc^2*Pi^2*z^2)*
           PlusD[\[CapitalTau], 0])/(288*nc) - 
        ((-27 + 63*nc^2 + 180*z - 276*nc^2*z - 144*z^2 + 568*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(48*nc) + 
        ((-5 + nc^2 + 10*z - 26*nc^2*z - 12*z^2 + 12*nc^2*z^2)*
          PlusD[\[CapitalTau], 2])/(8*nc) + (delta[\[CapitalTau]]*
          (3510 - 3390*nc^2 - 153*Pi^2 + 1125*nc^2*Pi^2 - 21330*z + 
           34674*nc^2*z + 1980*Pi^2*z - 3420*nc^2*Pi^2*z + 17496*z^2 - 
           50504*nc^2*z^2 - 1584*Pi^2*z^2 + 8088*nc^2*Pi^2*z^2 - 
           4896*Zeta[3] + 7200*nc^2*Zeta[3] + 9792*z*Zeta[3] - 
           21312*nc^2*z*Zeta[3] - 11232*z^2*Zeta[3] + 21600*nc^2*z^2*
            Zeta[3]))/(3456*nc)) + 
      H[1, z]*(-((-128*nc^2 + 108*z + 120*nc^2*z - 39*Pi^2*z + 
            45*nc^2*Pi^2*z - 612*z^2 + 690*nc^2*z^2 + 78*Pi^2*z^2 - 
            90*nc^2*Pi^2*z^2 + 558*z^3 - 754*nc^2*z^3 - 78*Pi^2*z^3 + 
            90*nc^2*Pi^2*z^3)*PlusD[\[CapitalTau], 0])/(144*nc*z) - 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 84*z^2 - 204*nc^2*z^2 - 72*z^3 + 
           220*nc^2*z^3)*PlusD[\[CapitalTau], 1])/(24*nc*z) + 
        ((-3 + 5*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/(4*nc) + 
        (delta[\[CapitalTau]]*(1664*nc^2 - 144*nc^2*Pi^2 + 1836*z - 
           1416*nc^2*z - 189*Pi^2*z + 81*nc^2*Pi^2*z - 9936*z^2 + 
           19452*nc^2*z^2 + 900*Pi^2*z^2 - 1836*nc^2*Pi^2*z^2 + 8748*z^3 - 
           20564*nc^2*z^3 - 792*Pi^2*z^3 + 1980*nc^2*Pi^2*z^3 - 
           2808*z*Zeta[3] + 2520*nc^2*z*Zeta[3] + 5616*z^2*Zeta[3] - 
           5040*nc^2*z^2*Zeta[3] - 5616*z^3*Zeta[3] + 5040*nc^2*z^3*Zeta[3]))/
         (1728*nc*z))) + 
    ep^2*(-(nc*Pi^2*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, -1, -1, z])/
       4 + (nc*Pi^2*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, -1, z])/
       4 + (nc*Pi^2*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, -1, z])/
       4 - (nc*Pi^2*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, 0, -1, z])/
       4 - nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, -1, -1, -1, 0, 
        z] + 2*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*
       H[-1, -1, -1, 0, 0, z] + nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*
       H[-1, -1, -1, 0, 1, z] + nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*
       H[-1, -1, 0, -1, 0, z] - (5*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 0, 0, z])/2 - 2*nc*(1 + 2*z + 2*z^2)*
       delta[\[CapitalTau]]*H[-1, -1, 0, 0, 1, z] - nc*(1 + 2*z + 2*z^2)*
       delta[\[CapitalTau]]*H[-1, -1, 0, 1, 0, z] - nc*(1 + 2*z + 2*z^2)*
       delta[\[CapitalTau]]*H[-1, -1, 0, 1, 1, z] + nc*(1 + 2*z + 2*z^2)*
       delta[\[CapitalTau]]*H[-1, 0, -1, -1, 0, z] - 
      2*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, -1, 0, 0, z] - 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, -1, 0, 1, z] - 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, -1, 0, z] + 
      (11*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, 0, 0, z])/4 + 
      (5*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, 0, 1, z])/2 + 
      2*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, 1, 0, z] + 
      2*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, 1, 1, z] + 
      (3*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, 0, 0, z])/2 + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, 0, 1, z] + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, 1, 0, z] + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, 1, 1, z] + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, -1, -1, 0, z] - 
      2*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, -1, 0, 0, z] - 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, -1, 0, 1, z] - 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, 0, -1, 0, z] + 
      (5*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, 0, 0, 0, z])/2 + 
      2*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, 0, 0, 1, z] + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, 0, 1, 0, z] + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, -1, 0, 1, 1, z] - 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, 0, -1, -1, 0, z] + 
      2*nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, 0, -1, 0, 0, z] + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, 0, -1, 0, 1, z] + 
      nc*(1 + 2*z + 2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, -1, 0, z] + 
      ((-33 + 157*nc^2 + 66*z + 310*nc^2*z - 4*z^2 + 4*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z])/(32*nc) - 
      ((-15 - 13*nc^2 + 30*z - 278*nc^2*z - 60*z^2 + 124*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, 1, z])/(16*nc) - 
      ((-3 - 9*nc^2 + 6*z - 126*nc^2*z - 20*z^2 + 52*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z])/(8*nc) - 
      ((-13 + 9*nc^2 + 26*z - 162*nc^2*z - 40*z^2 + 88*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z])/(8*nc) - 
      ((1 - nc^2 - 2*z - 54*nc^2*z - 4*z^2 + 28*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, 0, z])/(4*nc) - 
      ((-5 + 3*nc^2 + 10*z - 70*nc^2*z - 16*z^2 + 36*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z])/(4*nc) - 
      ((-3 + 7*nc^2 + 6*z - 78*nc^2*z - 12*z^2 + 44*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z])/(4*nc) - 
      ((-7 + 9*nc^2 + 14*z - 82*nc^2*z - 20*z^2 + 48*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 1, 1, z])/(4*nc) - 
      ((1 + nc^2 - 2*z - 11*nc^2*z + z^2 + 7*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, 0, z])/nc - ((-3 + 7*nc^2 + 6*z - 54*nc^2*z - 10*z^2 + 
         34*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/(4*nc) - 
      ((-1 + 7*nc^2 + 2*z - 62*nc^2*z - 6*z^2 + 34*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, 0, z])/(4*nc) - 
      ((-11 + 17*nc^2 + 22*z - 130*nc^2*z - 30*z^2 + 74*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, 1, z])/(8*nc) - 
      ((1 + 9*nc^2 - 2*z - 74*nc^2*z - 2*z^2 + 38*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z])/(4*nc) - 
      ((-9 + 25*nc^2 + 18*z - 146*nc^2*z - 26*z^2 + 90*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 0, 1, z])/(8*nc) - 
      ((-5 + 25*nc^2 + 10*z - 146*nc^2*z - 18*z^2 + 90*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z])/(8*nc) - 
      ((-25 + 53*nc^2 + 50*z - 298*nc^2*z - 66*z^2 + 186*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z])/(16*nc) - 
      ((1 + 79*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, 0, z])/(16*nc) - ((-15 + 43*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, 0, 1, z])/(8*nc) - 
      ((-5 + 21*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, 0, z])/(4*nc) - ((-5 + 11*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, 1, 1, z])/(2*nc) - 
      ((-1 + 10*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, 0, z])/(2*nc) - ((-8 + 21*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 0, 1, z])/(4*nc) - 
      (3*(-2 + 7*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, 0, z])/(4*nc) - ((-20 + 43*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, 1, 1, z])/(8*nc) - 
      ((2 + 19*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, 0, z])/(4*nc) - ((-5 + 21*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 0, 1, z])/(4*nc) - 
      ((-3 + 23*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, 0, z])/(4*nc) - ((-15 + 47*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 1, 1, z])/(8*nc) - 
      ((-1 + 5*nc)*(1 + 5*nc)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, 0, z])/(4*nc) - ((-13 + 47*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 0, 1, z])/(8*nc) - 
      ((-9 + 47*nc^2)*(1 - 2*z + 2*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, 0, z])/(8*nc) - ((-33 + 95*nc^2)*(1 - 2*z + 2*z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 1, 1, z])/(16*nc) + 
      H[1, 0, 0, 1, z]*(-((-8*nc^2 - 21*z - 3*nc^2*z + 75*z^2 - 
            159*nc^2*z^2 - 63*z^3 + 179*nc^2*z^3)*delta[\[CapitalTau]])/
         (12*nc*z) + (3*(-3 + 7*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 
           0])/(4*nc)) + H[1, 0, 1, 0, z]*
       (-((-16*nc^2 - 21*z + 9*nc^2*z + 66*z^2 - 204*nc^2*z^2 - 54*z^3 + 
            220*nc^2*z^3)*delta[\[CapitalTau]])/(12*nc*z) + 
        ((-3 + 10*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(2*nc)) + 
      H[1, 1, 0, 0, z]*(-((-8*nc^2 - 7*z + 7*nc^2*z + 18*z^2 - 84*nc^2*z^2 - 
            14*z^3 + 88*nc^2*z^3)*delta[\[CapitalTau]])/(4*nc*z) + 
        ((-1 + 10*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(2*nc)) + 
      H[1, 0, 1, 1, z]*(-((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 
            207*nc^2*z^2 - 66*z^3 + 223*nc^2*z^3)*delta[\[CapitalTau]])/
         (12*nc*z) + ((-10 + 21*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 
           0])/(4*nc)) + H[1, 1, 0, 1, z]*
       (-((-16*nc^2 - 21*z + 9*nc^2*z + 69*z^2 - 213*nc^2*z^2 - 57*z^3 + 
            229*nc^2*z^3)*delta[\[CapitalTau]])/(12*nc*z) + 
        ((-7 + 23*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc)) + 
      H[1, 1, 1, 0, z]*(-((-16*nc^2 - 21*z + 9*nc^2*z + 63*z^2 - 
            213*nc^2*z^2 - 51*z^3 + 229*nc^2*z^3)*delta[\[CapitalTau]])/
         (12*nc*z) + ((-5 + 23*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 
           0])/(4*nc)) + H[1, 0, 0, 0, z]*
       (-((-8*nc^2 - 42*z - 18*nc^2*z + 117*z^2 - 261*nc^2*z^2 - 93*z^3 + 
            305*nc^2*z^3)*delta[\[CapitalTau]])/(24*nc*z) + 
        ((-7 + 39*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc)) + 
      H[1, 1, 1, 1, z]*(-((-32*nc^2 - 42*z + 18*nc^2*z + 147*z^2 - 
            429*nc^2*z^2 - 123*z^3 + 461*nc^2*z^3)*delta[\[CapitalTau]])/
         (24*nc*z) + ((-17 + 47*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 
           0])/(8*nc)) + H[-1, 0, 0, 0, z]*
       ((5*nc*z*(1 + z)*delta[\[CapitalTau]])/2 - 
        (5*nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/2) + 
      H[-1, 0, 0, 1, z]*(2*nc*z*(1 + z)*delta[\[CapitalTau]] - 
        2*nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[0, -1, 0, 0, z]*(2*nc*z*(1 + z)*delta[\[CapitalTau]] - 
        2*nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[-1, -1, -1, 0, z]*(nc*z*(1 + z)*delta[\[CapitalTau]] - 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[-1, 0, 1, 0, z]*(nc*z*(1 + z)*delta[\[CapitalTau]] - 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[-1, 0, 1, 1, z]*(nc*z*(1 + z)*delta[\[CapitalTau]] - 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[0, -1, 0, 1, z]*(nc*z*(1 + z)*delta[\[CapitalTau]] - 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[0, 0, -1, 0, z]*(nc*z*(1 + z)*delta[\[CapitalTau]] - 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[-1, -1, 0, 1, z]*(-(nc*z*(1 + z)*delta[\[CapitalTau]]) + 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[-1, 0, -1, 0, z]*(-(nc*z*(1 + z)*delta[\[CapitalTau]]) + 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[0, -1, -1, 0, z]*(-(nc*z*(1 + z)*delta[\[CapitalTau]]) + 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[-1, -1, 0, 0, z]*(-2*nc*z*(1 + z)*delta[\[CapitalTau]] + 
        2*nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0]) + 
      H[0, 1, 0, 0, z]*(-((-27 + 63*nc^2 + 120*z - 264*nc^2*z - 84*z^2 + 
            580*nc^2*z^2)*delta[\[CapitalTau]])/(24*nc) + 
        ((nc^2 - 12*nc^2*z - z^2 + 7*nc^2*z^2)*PlusD[\[CapitalTau], 0])/nc) + 
      H[0, 0, 0, 0, z]*(-((-37 + 385*nc^2 + 372*z - 740*nc^2*z - 248*z^2 + 
            2200*nc^2*z^2)*delta[\[CapitalTau]])/(64*nc) + 
        ((1 - 61*nc^2 - 2*z - 182*nc^2*z - 28*z^2 + 28*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(16*nc)) + H[0, 0, 1, 0, z]*
       (-((-13 + 73*nc^2 + 100*z - 212*nc^2*z - 72*z^2 + 504*nc^2*z^2)*
           delta[\[CapitalTau]])/(16*nc) + 
        ((-3 - nc^2 + 6*z - 62*nc^2*z - 12*z^2 + 28*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc)) + H[0, 1, 0, 1, z]*
       (-((-27 + 63*nc^2 + 150*z - 306*nc^2*z - 114*z^2 + 598*nc^2*z^2)*
           delta[\[CapitalTau]])/(24*nc) + 
        ((-5 + 7*nc^2 + 10*z - 62*nc^2*z - 14*z^2 + 34*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc)) + H[0, 1, 1, 0, z]*
       (-((-27 + 63*nc^2 + 138*z - 330*nc^2*z - 102*z^2 + 622*nc^2*z^2)*
           delta[\[CapitalTau]])/(24*nc) + 
        ((-3 + 11*nc^2 + 6*z - 70*nc^2*z - 10*z^2 + 42*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc)) + H[0, 0, 1, 1, z]*
       (-((-13 + 73*nc^2 + 116*z - 244*nc^2*z - 88*z^2 + 536*nc^2*z^2)*
           delta[\[CapitalTau]])/(16*nc) + 
        ((-7 + 7*nc^2 + 14*z - 78*nc^2*z - 20*z^2 + 44*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc)) + H[0, 0, 0, 1, z]*
       (-((-63 + 531*nc^2 + 684*z - 1404*nc^2*z - 504*z^2 + 3448*nc^2*z^2)*
           delta[\[CapitalTau]])/(96*nc) + 
        ((-11 - nc^2 + 22*z - 142*nc^2*z - 36*z^2 + 68*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(8*nc)) + H[0, 1, 1, 1, z]*
       (-((-27 + 63*nc^2 + 159*z - 339*nc^2*z - 123*z^2 + 631*nc^2*z^2)*
           delta[\[CapitalTau]])/(24*nc) + 
        ((-13 + 25*nc^2 + 26*z - 146*nc^2*z - 34*z^2 + 90*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(8*nc)) + H[1, 0, 1, z]*
       (((-256*nc^2 + 216*z + 240*nc^2*z - 69*Pi^2*z + 96*nc^2*Pi^2*z - 
           1179*z^2 + 1389*nc^2*z^2 + 138*Pi^2*z^2 - 192*nc^2*Pi^2*z^2 + 
           1080*z^3 - 1508*nc^2*z^3 - 138*Pi^2*z^3 + 192*nc^2*Pi^2*z^3)*
          delta[\[CapitalTau]])/(144*nc*z) + 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 204*nc^2*z^2 - 66*z^3 + 
           220*nc^2*z^3)*PlusD[\[CapitalTau], 0])/(12*nc*z) - 
        (5*(-1 + 2*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/(2*nc)) + 
      H[1, 1, 0, z]*(((-256*nc^2 + 216*z + 240*nc^2*z - 57*Pi^2*z + 
           93*nc^2*Pi^2*z - 1107*z^2 + 1425*nc^2*z^2 + 114*Pi^2*z^2 - 
           186*nc^2*Pi^2*z^2 + 1008*z^3 - 1544*nc^2*z^3 - 114*Pi^2*z^3 + 
           186*nc^2*Pi^2*z^3)*delta[\[CapitalTau]])/(144*nc*z) + 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 66*z^2 - 210*nc^2*z^2 - 54*z^3 + 
           226*nc^2*z^3)*PlusD[\[CapitalTau], 0])/(12*nc*z) - 
        ((-3 + 11*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/(2*nc)) + 
      H[1, 0, 0, z]*(((-256*nc^2 + 432*z - 141*Pi^2*z + 201*nc^2*Pi^2*z - 
           2268*z^2 + 3492*nc^2*z^2 + 282*Pi^2*z^2 - 402*nc^2*Pi^2*z^2 + 
           2052*z^3 - 3524*nc^2*z^3 - 282*Pi^2*z^3 + 402*nc^2*Pi^2*z^3)*
          delta[\[CapitalTau]])/(288*nc*z) + 
        ((-8*nc^2 - 21*z - 3*nc^2*z + 69*z^2 - 153*nc^2*z^2 - 57*z^3 + 
           173*nc^2*z^3)*PlusD[\[CapitalTau], 0])/(12*nc*z) - 
        ((-7 + 19*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
      H[1, 1, 1, z]*(((-512*nc^2 + 432*z + 480*nc^2*z - 123*Pi^2*z + 
           213*nc^2*Pi^2*z - 2313*z^2 + 2895*nc^2*z^2 + 246*Pi^2*z^2 - 
           426*nc^2*Pi^2*z^2 + 2124*z^3 - 3124*nc^2*z^3 - 246*Pi^2*z^3 + 
           426*nc^2*Pi^2*z^3)*delta[\[CapitalTau]])/(288*nc*z) + 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 75*z^2 - 213*nc^2*z^2 - 63*z^3 + 
           229*nc^2*z^3)*PlusD[\[CapitalTau], 0])/(12*nc*z) - 
        ((-9 + 23*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
      H[-1, -1, 0, z]*((nc*(3*Pi^2 - 4*z + 6*Pi^2*z - 4*z^2 + 6*Pi^2*z^2)*
          delta[\[CapitalTau]])/8 + nc*z*(1 + z)*PlusD[\[CapitalTau], 0] - 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 1]) + 
      H[-1, 0, 1, z]*(-(nc*(Pi^2 - 4*z + 2*Pi^2*z - 4*z^2 + 2*Pi^2*z^2)*
           delta[\[CapitalTau]])/8 - nc*z*(1 + z)*PlusD[\[CapitalTau], 0] + 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 1]) + 
      H[0, -1, 0, z]*(-(nc*(3*Pi^2 - 4*z + 6*Pi^2*z - 4*z^2 + 6*Pi^2*z^2)*
           delta[\[CapitalTau]])/8 - nc*z*(1 + z)*PlusD[\[CapitalTau], 0] + 
        nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 1]) + 
      H[-1, 0, 0, z]*(-(nc*(5*Pi^2 - 12*z + 10*Pi^2*z - 12*z^2 + 10*Pi^2*z^2)*
           delta[\[CapitalTau]])/12 - 2*nc*z*(1 + z)*PlusD[\[CapitalTau], 
          0] + 2*nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 1]) + 
      H[0, 1, 0, z]*(((198 + 546*nc^2 - 48*Pi^2 + 36*nc^2*Pi^2 - 1179*z + 
           2343*nc^2*z + 96*Pi^2*z - 240*nc^2*Pi^2*z + 1008*z^2 - 
           856*nc^2*z^2 - 114*Pi^2*z^2 + 162*nc^2*Pi^2*z^2)*
          delta[\[CapitalTau]])/(144*nc) + 
        ((-27 + 63*nc^2 + 144*z - 288*nc^2*z - 108*z^2 + 580*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(24*nc) - 
        ((-1 + nc^2 + 2*z - 14*nc^2*z - 3*z^2 + 7*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/nc) + H[0, 0, 0, z]*
       (((738 + 4542*nc^2 - 213*Pi^2 + 129*nc^2*Pi^2 - 5049*z + 9273*nc^2*z + 
           426*Pi^2*z - 1458*nc^2*Pi^2*z + 4104*z^2 + 344*nc^2*z^2 - 
           564*Pi^2*z^2 + 948*nc^2*Pi^2*z^2)*delta[\[CapitalTau]])/(576*nc) + 
        ((-63 + 531*nc^2 + 636*z - 1164*nc^2*z - 456*z^2 + 3208*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(96*nc) - 
        ((-7 - 21*nc^2 + 14*z - 102*nc^2*z - 28*z^2 + 28*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(8*nc)) + H[0, 0, 1, z]*
       (((126 + 626*nc^2 - 37*Pi^2 + 9*nc^2*Pi^2 - 855*z + 1663*nc^2*z + 
           74*Pi^2*z - 210*nc^2*Pi^2*z + 720*z^2 - 256*nc^2*z^2 - 
           92*Pi^2*z^2 + 108*nc^2*Pi^2*z^2)*delta[\[CapitalTau]])/(96*nc) + 
        ((-13 + 73*nc^2 + 116*z - 228*nc^2*z - 88*z^2 + 520*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(16*nc) - 
        ((-7 + 3*nc^2 + 14*z - 70*nc^2*z - 20*z^2 + 36*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(4*nc)) + H[0, 1, 1, z]*
       (((396 + 1092*nc^2 - 105*Pi^2 + 117*nc^2*Pi^2 - 2448*z + 4956*nc^2*z + 
           210*Pi^2*z - 666*nc^2*Pi^2*z + 2124*z^2 - 1964*nc^2*z^2 - 
           246*Pi^2*z^2 + 414*nc^2*Pi^2*z^2)*delta[\[CapitalTau]])/(288*nc) + 
        ((-27 + 63*nc^2 + 162*z - 330*nc^2*z - 126*z^2 + 622*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(24*nc) - 
        ((-7 + 11*nc^2 + 14*z - 70*nc^2*z - 18*z^2 + 42*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(4*nc)) - 
      ((-128*nc^2 + 108*z + 120*nc^2*z - 24*Pi^2*z + 24*nc^2*Pi^2*z - 
         657*z^2 + 645*nc^2*z^2 + 48*Pi^2*z^2 - 168*nc^2*Pi^2*z^2 + 594*z^3 - 
         718*nc^2*z^3 - 60*Pi^2*z^3 + 108*nc^2*Pi^2*z^3)*
        PlusD[\[CapitalTau], 2])/(144*nc*z) - 
      ((-16*nc^2 - 21*z + 9*nc^2*z + 96*z^2 - 192*nc^2*z^2 - 84*z^3 + 
         208*nc^2*z^3)*PlusD[\[CapitalTau], 3])/(72*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 4])/(6*nc) + 
      (PlusD[\[CapitalTau], 1]*(1664*nc^2 + 48*nc^2*Pi^2 + 1890*z - 
         1362*nc^2*z - 99*Pi^2*z + 351*nc^2*Pi^2*z - 10314*z^2 + 
         19074*nc^2*z^2 + 864*Pi^2*z^2 - 1296*nc^2*Pi^2*z^2 + 8964*z^3 - 
         20348*nc^2*z^3 - 684*Pi^2*z^3 + 3144*nc^2*Pi^2*z^3 - 
         2880*z*Zeta[3] + 4608*nc^2*z*Zeta[3] + 5760*z^2*Zeta[3] - 
         10080*nc^2*z^2*Zeta[3] - 6192*z^3*Zeta[3] + 11376*nc^2*z^3*Zeta[3]))/
       (864*nc*z) - (PlusD[\[CapitalTau], 0]*(-51200*nc^2 - 1920*nc^2*Pi^2 + 
         71280*z + 142680*nc^2*z - 4320*Pi^2*z - 14580*nc^2*Pi^2*z + 
         252*Pi^4*z + 540*nc^2*Pi^4*z - 390420*z^2 + 309300*nc^2*z^2 + 
         29835*Pi^2*z^2 - 62775*nc^2*Pi^2*z^2 - 504*Pi^4*z^2 + 
         1944*nc^2*Pi^4*z^2 + 335340*z^3 - 429940*nc^2*z^3 - 25650*Pi^2*z^3 + 
         19230*nc^2*Pi^2*z^3 + 720*Pi^4*z^3 - 2880*nc^2*Zeta[3] - 
         18360*z*Zeta[3] + 35640*nc^2*z*Zeta[3] + 159840*z^2*Zeta[3] - 
         241920*nc^2*z^2*Zeta[3] - 138240*z^3*Zeta[3] + 
         467280*nc^2*z^3*Zeta[3]))/(25920*nc*z) + 
      H[0, -1, z]*((nc*Pi^2*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4 - 
        (nc*delta[\[CapitalTau]]*(Pi^2*z + Pi^2*z^2 + 7*Zeta[3] + 
           14*z*Zeta[3] + 14*z^2*Zeta[3]))/4) + 
      H[-1, -1, z]*(-(nc*Pi^2*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 0])/4 + 
        (nc*delta[\[CapitalTau]]*(Pi^2*z + Pi^2*z^2 + 7*Zeta[3] + 
           14*z*Zeta[3] + 14*z^2*Zeta[3]))/4) + 
      H[-1, z]*(-(nc*Pi^2*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 1])/4 + 
        (nc*delta[\[CapitalTau]]*(Pi^4 - 30*Pi^2*z + 2*Pi^4*z - 30*Pi^2*z^2 + 
           2*Pi^4*z^2 - 420*z*Zeta[3] - 420*z^2*Zeta[3]))/240 + 
        (nc*PlusD[\[CapitalTau], 0]*(Pi^2*z + Pi^2*z^2 + 7*Zeta[3] + 
           14*z*Zeta[3] + 14*z^2*Zeta[3]))/4) + 
      H[-1, 0, z]*((nc*(3*Pi^2 - 4*z + 6*Pi^2*z - 4*z^2 + 6*Pi^2*z^2)*
          PlusD[\[CapitalTau], 0])/8 + nc*z*(1 + z)*PlusD[\[CapitalTau], 1] - 
        (nc*(1 + 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/2 - 
        (nc*delta[\[CapitalTau]]*(-6*z + 9*Pi^2*z - 6*z^2 + 9*Pi^2*z^2 + 
           56*Zeta[3] + 112*z*Zeta[3] + 112*z^2*Zeta[3]))/24) + 
      H[0, 1, z]*(-((198 + 546*nc^2 - 54*Pi^2 + 30*nc^2*Pi^2 - 1251*z + 
            2415*nc^2*z + 108*Pi^2*z - 276*nc^2*Pi^2*z + 1080*z^2 - 
            928*nc^2*z^2 - 126*Pi^2*z^2 + 150*nc^2*Pi^2*z^2)*
           PlusD[\[CapitalTau], 0])/(144*nc) - 
        ((-27 + 63*nc^2 + 168*z - 312*nc^2*z - 132*z^2 + 604*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(24*nc) + 
        ((-2 + 2*nc^2 + 4*z - 16*nc^2*z - 5*z^2 + 9*nc^2*z^2)*
          PlusD[\[CapitalTau], 2])/(2*nc) + (delta[\[CapitalTau]]*
          (3402 - 3498*nc^2 - 243*Pi^2 + 567*nc^2*Pi^2 - 20790*z + 
           35646*nc^2*z + 1728*Pi^2*z - 2736*nc^2*Pi^2*z + 17280*z^2 - 
           51152*nc^2*z^2 - 1404*Pi^2*z^2 + 5364*nc^2*Pi^2*z^2 - 
           4392*Zeta[3] + 1800*nc^2*Zeta[3] + 8784*z*Zeta[3] - 
           15696*nc^2*z*Zeta[3] - 9792*z^2*Zeta[3] + 8640*nc^2*z^2*Zeta[3]))/
         (1728*nc)) + H[0, 0, z]*
       (-((126 + 626*nc^2 - 39*Pi^2 + 27*nc^2*Pi^2 - 867*z + 1555*nc^2*z + 
            78*Pi^2*z - 246*nc^2*Pi^2*z + 720*z^2 - 160*nc^2*z^2 - 
            100*Pi^2*z^2 + 164*nc^2*Pi^2*z^2)*PlusD[\[CapitalTau], 0])/
         (96*nc) - ((-13 + 73*nc^2 + 116*z - 196*nc^2*z - 88*z^2 + 
           488*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(16*nc) + 
        ((-7 - 5*nc^2 + 14*z - 54*nc^2*z - 20*z^2 + 20*nc^2*z^2)*
          PlusD[\[CapitalTau], 2])/(8*nc) + (delta[\[CapitalTau]]*
          (2250 - 4658*nc^2 - 87*Pi^2 + 843*nc^2*Pi^2 - 14454*z + 
           26150*nc^2*z + 1308*Pi^2*z - 2316*nc^2*Pi^2*z + 11520*z^2 - 
           40352*nc^2*z^2 - 1032*Pi^2*z^2 + 5720*nc^2*Pi^2*z^2 - 
           2976*Zeta[3] + 4128*nc^2*Zeta[3] + 5952*z*Zeta[3] - 
           14400*nc^2*z*Zeta[3] - 7104*z^2*Zeta[3] + 14016*nc^2*z^2*Zeta[3]))/
         (1152*nc)) + H[0, z]*(((198 + 546*nc^2 - 63*Pi^2 + 51*nc^2*Pi^2 - 
           1305*z + 2289*nc^2*z + 126*Pi^2*z - 366*nc^2*Pi^2*z + 1116*z^2 - 
           820*nc^2*z^2 - 156*Pi^2*z^2 + 252*nc^2*Pi^2*z^2)*
          PlusD[\[CapitalTau], 1])/(144*nc) + 
        ((-27 + 63*nc^2 + 180*z - 276*nc^2*z - 144*z^2 + 568*nc^2*z^2)*
          PlusD[\[CapitalTau], 2])/(48*nc) - 
        ((-5 + nc^2 + 10*z - 26*nc^2*z - 12*z^2 + 12*nc^2*z^2)*
          PlusD[\[CapitalTau], 3])/(12*nc) - (PlusD[\[CapitalTau], 0]*
          (3510 - 3390*nc^2 - 153*Pi^2 + 1125*nc^2*Pi^2 - 21330*z + 
           34674*nc^2*z + 1980*Pi^2*z - 3420*nc^2*Pi^2*z + 17496*z^2 - 
           50504*nc^2*z^2 - 1584*Pi^2*z^2 + 8088*nc^2*Pi^2*z^2 - 
           4896*Zeta[3] + 7200*nc^2*Zeta[3] + 9792*z*Zeta[3] - 
           21312*nc^2*z*Zeta[3] - 11232*z^2*Zeta[3] + 21600*nc^2*z^2*
            Zeta[3]))/(1728*nc) + (delta[\[CapitalTau]]*
          (268920 + 622920*nc^2 - 16740*Pi^2 - 96300*nc^2*Pi^2 - 45*Pi^4 + 
           2889*nc^2*Pi^4 - 1626480*z + 1824000*nc^2*z + 127710*Pi^2*z - 
           234990*nc^2*Pi^2*z + 90*Pi^4*z + 5526*nc^2*Pi^4*z + 1328400*z^2 - 
           1190960*nc^2*z^2 - 109080*Pi^2*z^2 + 34440*nc^2*Pi^2*z^2 + 
           612*Pi^4*z^2 + 2268*nc^2*Pi^4*z^2 - 51840*Zeta[3] + 
           259200*nc^2*Zeta[3] + 622080*z*Zeta[3] - 967680*nc^2*z*Zeta[3] - 
           518400*z^2*Zeta[3] + 2278080*nc^2*z^2*Zeta[3]))/(103680*nc)) + 
      H[1, z]*(((-128*nc^2 + 108*z + 120*nc^2*z - 39*Pi^2*z + 
           45*nc^2*Pi^2*z - 612*z^2 + 690*nc^2*z^2 + 78*Pi^2*z^2 - 
           90*nc^2*Pi^2*z^2 + 558*z^3 - 754*nc^2*z^3 - 78*Pi^2*z^3 + 
           90*nc^2*Pi^2*z^3)*PlusD[\[CapitalTau], 1])/(72*nc*z) + 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 84*z^2 - 204*nc^2*z^2 - 72*z^3 + 
           220*nc^2*z^3)*PlusD[\[CapitalTau], 2])/(24*nc*z) - 
        ((-3 + 5*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 3])/(6*nc) - 
        (delta[\[CapitalTau]]*(102400*nc^2 - 11520*nc^2*Pi^2 - 137700*z - 
           280500*nc^2*z + 9720*Pi^2*z + 10800*nc^2*Pi^2*z - 153*Pi^4*z + 
           1035*nc^2*Pi^4*z + 763020*z^2 - 636420*nc^2*z^2 - 58860*Pi^2*z^2 + 
           62640*nc^2*Pi^2*z^2 + 306*Pi^4*z^2 - 2070*nc^2*Pi^4*z^2 - 
           664200*z^3 + 866360*nc^2*z^3 + 54540*Pi^2*z^3 - 
           67860*nc^2*Pi^2*z^3 - 306*Pi^4*z^3 + 2070*nc^2*Pi^4*z^3 + 
           40320*nc^2*Zeta[3] + 52920*z*Zeta[3] - 22680*nc^2*z*Zeta[3] - 
           289440*z^2*Zeta[3] + 514080*nc^2*z^2*Zeta[3] + 
           259200*z^3*Zeta[3] - 554400*nc^2*z^3*Zeta[3]))/(51840*nc*z) - 
        (PlusD[\[CapitalTau], 0]*(1664*nc^2 - 144*nc^2*Pi^2 + 1836*z - 
           1416*nc^2*z - 189*Pi^2*z + 81*nc^2*Pi^2*z - 9936*z^2 + 
           19452*nc^2*z^2 + 900*Pi^2*z^2 - 1836*nc^2*Pi^2*z^2 + 8748*z^3 - 
           20564*nc^2*z^3 - 792*Pi^2*z^3 + 1980*nc^2*Pi^2*z^3 - 
           2808*z*Zeta[3] + 2520*nc^2*z*Zeta[3] + 5616*z^2*Zeta[3] - 
           5040*nc^2*z^2*Zeta[3] - 5616*z^3*Zeta[3] + 5040*nc^2*z^3*Zeta[3]))/
         (864*nc*z)) + H[1, 0, z]*
       (-((-256*nc^2 + 216*z + 240*nc^2*z - 75*Pi^2*z + 99*nc^2*Pi^2*z - 
            1188*z^2 + 1344*nc^2*z^2 + 150*Pi^2*z^2 - 198*nc^2*Pi^2*z^2 + 
            1080*z^3 - 1472*nc^2*z^3 - 150*Pi^2*z^3 + 198*nc^2*Pi^2*z^3)*
           PlusD[\[CapitalTau], 0])/(144*nc*z) - 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 198*nc^2*z^2 - 66*z^3 + 
           214*nc^2*z^3)*PlusD[\[CapitalTau], 1])/(12*nc*z) + 
        ((-5 + 9*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/(4*nc) + 
        (delta[\[CapitalTau]]*(1664*nc^2 - 48*nc^2*Pi^2 + 1836*z - 
           1416*nc^2*z - 189*Pi^2*z - 63*nc^2*Pi^2*z - 9828*z^2 + 
           19344*nc^2*z^2 + 882*Pi^2*z^2 - 1314*nc^2*Pi^2*z^2 + 8640*z^3 - 
           20456*nc^2*z^3 - 774*Pi^2*z^3 + 1506*nc^2*Pi^2*z^3 - 
           2664*z*Zeta[3] + 2592*nc^2*z*Zeta[3] + 5328*z^2*Zeta[3] - 
           5184*nc^2*z^2*Zeta[3] - 5328*z^3*Zeta[3] + 5184*nc^2*z^3*Zeta[3]))/
         (864*nc*z)) + H[1, 1, z]*
       (-((-256*nc^2 + 216*z + 240*nc^2*z - 63*Pi^2*z + 105*nc^2*Pi^2*z - 
            1179*z^2 + 1425*nc^2*z^2 + 126*Pi^2*z^2 - 210*nc^2*Pi^2*z^2 + 
            1080*z^3 - 1544*nc^2*z^3 - 126*Pi^2*z^3 + 210*nc^2*Pi^2*z^3)*
           PlusD[\[CapitalTau], 0])/(144*nc*z) - 
        ((-16*nc^2 - 21*z + 9*nc^2*z + 78*z^2 - 210*nc^2*z^2 - 66*z^3 + 
           226*nc^2*z^3)*PlusD[\[CapitalTau], 1])/(12*nc*z) + 
        ((-5 + 11*nc^2)*(1 - 2*z + 2*z^2)*PlusD[\[CapitalTau], 2])/(4*nc) + 
        (delta[\[CapitalTau]]*(1664*nc^2 - 144*nc^2*Pi^2 + 1809*z - 
           1443*nc^2*z - 189*Pi^2*z + 81*nc^2*Pi^2*z - 9747*z^2 + 
           19641*nc^2*z^2 + 810*Pi^2*z^2 - 1926*nc^2*Pi^2*z^2 + 8640*z^3 - 
           20672*nc^2*z^3 - 702*Pi^2*z^3 + 2070*nc^2*Pi^2*z^3 - 
           2448*z*Zeta[3] + 2880*nc^2*z*Zeta[3] + 4896*z^2*Zeta[3] - 
           5760*nc^2*z^2*Zeta[3] - 4896*z^3*Zeta[3] + 5760*nc^2*z^3*Zeta[3]))/
         (864*nc*z)) - (delta[\[CapitalTau]]*(-1239040*nc^2 - 
         49920*nc^2*Pi^2 - 1008*nc^2*Pi^4 - 2041200*z + 914640*nc^2*z + 
         147420*Pi^2*z - 169020*nc^2*Pi^2*z + 405*Pi^4*z + 
         19575*nc^2*Pi^4*z + 11430720*z^2 - 18274560*nc^2*z^2 - 
         963900*Pi^2*z^2 + 1566540*nc^2*Pi^2*z^2 + 17712*Pi^4*z^2 - 
         41040*nc^2*Pi^4*z^2 - 9778320*z^3 + 19298800*nc^2*z^3 + 
         793800*Pi^2*z^3 - 2484600*nc^2*Pi^2*z^3 - 13500*Pi^4*z^3 + 
         91296*nc^2*Pi^4*z^3 - 92160*nc^2*Zeta[3] + 505440*z*Zeta[3] + 
         1265760*nc^2*z*Zeta[3] - 237600*Pi^2*z*Zeta[3] + 
         393120*nc^2*Pi^2*z*Zeta[3] - 3797280*z^2*Zeta[3] + 
         6147360*nc^2*z^2*Zeta[3] + 475200*Pi^2*z^2*Zeta[3] - 
         1105920*nc^2*Pi^2*z^2*Zeta[3] + 3382560*z^3*Zeta[3] - 
         3765600*nc^2*z^3*Zeta[3] - 548640*Pi^2*z^3*Zeta[3] + 
         1153440*nc^2*Pi^2*z^3*Zeta[3] + 2363904*z*Zeta[5] - 
         5007744*nc^2*z*Zeta[5] - 4727808*z^2*Zeta[5] + 
         7060608*nc^2*z^2*Zeta[5] + 4961088*z^3*Zeta[5] - 
         11181888*nc^2*z^3*Zeta[5]))/(622080*nc*z))
 
IIT[q, q, 0] = delta[1 - z]*delta[\[CapitalTau]]
 
IIT[q, q, 1] = ((-1 + nc)*(1 + nc)*delta[1 - z]*delta[\[CapitalTau]])/
     (2*ep^2*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
      H[0, z])/(4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z)*
      delta[\[CapitalTau]]*H[1, z])/(4*nc) + delta[\[CapitalTau]]*
     (-((-1 + nc)*(1 + nc)*(-1 + z))/(4*nc) - 
      ((-1 + nc)*(1 + nc)*Pi^2*delta[1 - z])/(24*nc) + 
      ((-1 + nc)*(1 + nc)*PlusD[1 - z, 1])/(2*nc)) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/(4*nc) + 
    ((-1 + nc)*(1 + nc)*PlusD[1 - z, 0]*PlusD[\[CapitalTau], 0])/(2*nc) + 
    (delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*(1 + z))/(4*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[1 - z, 0])/(2*nc)) - 
      ((-1 + nc)*(1 + nc)*delta[1 - z]*PlusD[\[CapitalTau], 0])/(2*nc))/ep + 
    ((-1 + nc)*(1 + nc)*delta[1 - z]*PlusD[\[CapitalTau], 1])/(2*nc) + 
    ep*(((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 1, z])/(4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*
        delta[\[CapitalTau]]*H[1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[1, 1, z])/(4*nc) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 0])/(4*nc) - 
      ((-1 + nc)*(1 + nc)*PlusD[1 - z, 1]*PlusD[\[CapitalTau], 0])/(2*nc) + 
      H[1, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/(4*nc)) + 
      H[0, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + ((-1 + nc)*(1 + nc)*(1 + z)*
        PlusD[\[CapitalTau], 1])/(4*nc) - ((-1 + nc)*(1 + nc)*PlusD[1 - z, 0]*
        PlusD[\[CapitalTau], 1])/(2*nc) + delta[1 - z]*
       (((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 0])/(24*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 2])/(4*nc)) + 
      delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*Pi^2*(1 + z))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*Pi^2*PlusD[1 - z, 0])/(24*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[1 - z, 2])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*delta[1 - z]*Zeta[3])/(6*nc))) + 
    ep^2*(((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, 0, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, z])/(4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, z])/(4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*
        delta[\[CapitalTau]]*H[1, 0, 1, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 1, 0, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[1, 1, 1, z])/(4*nc) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
        PlusD[\[CapitalTau], 0])/(48*nc) + 
      ((-1 + nc)*(1 + nc)*PlusD[1 - z, 2]*PlusD[\[CapitalTau], 0])/(4*nc) + 
      H[1, 1, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/
         (4*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (4*nc)) + H[0, 0, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*
           delta[\[CapitalTau]])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc*(-1 + z))) + 
      H[0, 1, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/
         (4*nc) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        PlusD[\[CapitalTau], 1])/(4*nc) + ((-1 + nc)*(1 + nc)*PlusD[1 - z, 1]*
        PlusD[\[CapitalTau], 1])/(2*nc) + 
      H[1, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*delta[\[CapitalTau]])/
         (48*nc) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 0])/
         (4*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
         (4*nc)) + H[0, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*
           delta[\[CapitalTau]])/(48*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 0])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*(-1 + z))) - ((-1 + nc)*(1 + nc)*(1 + z)*
        PlusD[\[CapitalTau], 2])/(8*nc) + PlusD[1 - z, 0]*
       (-((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 0])/(24*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 2])/(4*nc)) + 
      delta[1 - z]*(-((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 1])/
         (24*nc) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 3])/(12*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*Zeta[3])/(6*nc)) + 
      delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*Pi^4*delta[1 - z])/
         (2880*nc) - ((-1 + nc)*(1 + nc)*Pi^2*PlusD[1 - z, 1])/(24*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[1 - z, 3])/(12*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[1 - z, 0]*Zeta[3])/(6*nc) + 
        ((-1 + nc)*(1 + nc)*(-Pi^2 + Pi^2*z - 4*Zeta[3] - 4*z*Zeta[3]))/
         (48*nc))) + ep^3*(((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[1, 1, 1, 1, z])/
       (4*nc) - ((-1 + nc)*(1 + nc)*PlusD[1 - z, 3]*PlusD[\[CapitalTau], 0])/
       (12*nc) + H[1, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/(4*nc)) + 
      H[0, 0, 0, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/
         (4*nc) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) - ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
        PlusD[\[CapitalTau], 1])/(48*nc) - 
      ((-1 + nc)*(1 + nc)*PlusD[1 - z, 2]*PlusD[\[CapitalTau], 1])/(4*nc) + 
      H[1, 1, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*delta[\[CapitalTau]])/
         (48*nc) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 0])/
         (4*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
         (4*nc)) + H[0, 0, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*
           delta[\[CapitalTau]])/(48*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 0])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*(-1 + z))) + H[0, 1, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc*(-1 + z))) + H[1, 0, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc*(-1 + z))) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        PlusD[\[CapitalTau], 2])/(8*nc) + PlusD[1 - z, 1]*
       (((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 0])/(24*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 2])/(4*nc)) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 3])/(24*nc) - 
      ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*(-Pi^2 + Pi^2*z - 
         4*Zeta[3] - 4*z*Zeta[3]))/(48*nc) + PlusD[1 - z, 0]*
       (((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 1])/(24*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 3])/(12*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*Zeta[3])/(6*nc)) + 
      delta[1 - z]*(-((-1 + nc)*(1 + nc)*Pi^4*PlusD[\[CapitalTau], 0])/
         (2880*nc) + ((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 2])/
         (48*nc) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 4])/(48*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 1]*Zeta[3])/(6*nc)) + 
      H[1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*PlusD[\[CapitalTau], 0])/
         (48*nc) - ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 1])/
         (4*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/
         (8*nc) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (-Pi^2 + Pi^2*z - 4*Zeta[3] - 4*z*Zeta[3]))/(48*nc)) + 
      H[0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (48*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           1])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           2])/(8*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2 - 2*Pi^2*z + Pi^2*z^2 - 4*Zeta[3] - 4*z^2*Zeta[3]))/
         (48*nc*(-1 + z))) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*Pi^4*PlusD[1 - z, 0])/(2880*nc) + 
        ((-1 + nc)*(1 + nc)*Pi^2*PlusD[1 - z, 2])/(48*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[1 - z, 4])/(48*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[1 - z, 1]*Zeta[3])/(6*nc) + 
        ((-1 + nc)*(1 + nc)*(Pi^4 + Pi^4*z - 480*Zeta[3] + 480*z*Zeta[3]))/
         (5760*nc) + ((-1 + nc)*(1 + nc)*delta[1 - z]*(5*Pi^2*Zeta[3] - 
           36*Zeta[5]))/(360*nc))) + 
    ep^4*(((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 0, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 0, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 0, 0, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 1, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 0, 1, z])/
       (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, 0, z])/(4*nc*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[1, 1, 1, 1, 1, z])/
       (4*nc) + ((-1 + nc)*(1 + nc)*PlusD[1 - z, 4]*PlusD[\[CapitalTau], 0])/
       (48*nc) + H[1, 1, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/(4*nc)) + 
      H[0, 0, 0, 0, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/
         (4*nc) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 0, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 0, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 1, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 1, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 1, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[0, 1, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 0, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 0, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 0, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 1, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 1, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + H[1, 1, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]])/(4*nc) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc*(-1 + z))) + ((-1 + nc)*(1 + nc)*PlusD[1 - z, 3]*
        PlusD[\[CapitalTau], 1])/(12*nc) + H[1, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*delta[\[CapitalTau]])/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 0])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
      H[0, 0, 0, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*
           delta[\[CapitalTau]])/(48*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 0])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc*(-1 + z))) + H[0, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc*(-1 + z))) + H[0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc*(-1 + z))) + H[0, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc*(-1 + z))) + H[1, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc*(-1 + z))) + H[1, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc*(-1 + z))) + H[1, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc*(-1 + z))) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
        PlusD[\[CapitalTau], 2])/(96*nc) + PlusD[1 - z, 2]*
       (-((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 0])/(48*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 2])/(8*nc)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 3])/(24*nc) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 4])/(96*nc) + 
      ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 1]*(-Pi^2 + Pi^2*z - 
         4*Zeta[3] - 4*z*Zeta[3]))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*(Pi^4 + Pi^4*z - 
         480*Zeta[3] + 480*z*Zeta[3]))/(5760*nc) + 
      PlusD[1 - z, 1]*(-((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 1])/
         (24*nc) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 3])/(12*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*Zeta[3])/(6*nc)) + 
      PlusD[1 - z, 0]*(((-1 + nc)*(1 + nc)*Pi^4*PlusD[\[CapitalTau], 0])/
         (2880*nc) - ((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 2])/
         (48*nc) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 4])/(48*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 1]*Zeta[3])/(6*nc)) + 
      H[1, 1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*PlusD[\[CapitalTau], 0])/
         (48*nc) - ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 1])/
         (4*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/
         (8*nc) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (-Pi^2 + Pi^2*z - 4*Zeta[3] - 4*z*Zeta[3]))/(48*nc)) + 
      H[1, z]*(-((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*PlusD[\[CapitalTau], 1])/
         (48*nc) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 2])/
         (8*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 3])/
         (24*nc) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
          (-Pi^2 + Pi^2*z - 4*Zeta[3] - 4*z*Zeta[3]))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(Pi^4 + Pi^4*z - 
           480*Zeta[3] + 480*z*Zeta[3]))/(5760*nc)) + 
      H[0, 0, z]*(((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (48*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           1])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           2])/(8*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2 - 2*Pi^2*z + Pi^2*z^2 - 4*Zeta[3] - 4*z^2*Zeta[3]))/
         (48*nc*(-1 + z))) + H[0, 1, z]*
       (((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (48*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           1])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           2])/(8*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2 - 2*Pi^2*z + Pi^2*z^2 - 4*Zeta[3] - 4*z^2*Zeta[3]))/
         (48*nc*(-1 + z))) + H[1, 0, z]*
       (((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (48*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           1])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           2])/(8*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2 - 2*Pi^2*z + Pi^2*z^2 - 4*Zeta[3] - 4*z^2*Zeta[3]))/
         (48*nc*(-1 + z))) + H[0, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 1])/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*PlusD[\[CapitalTau], 
           2])/(8*nc) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           3])/(24*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
          (Pi^2 - 2*Pi^2*z + Pi^2*z^2 - 4*Zeta[3] - 4*z^2*Zeta[3]))/
         (48*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^4 + Pi^4*z^2 + 480*Zeta[3] - 960*z*Zeta[3] + 480*z^2*Zeta[3]))/
         (5760*nc*(-1 + z))) + delta[1 - z]*
       (((-1 + nc)*(1 + nc)*Pi^4*PlusD[\[CapitalTau], 1])/(2880*nc) - 
        ((-1 + nc)*(1 + nc)*Pi^2*PlusD[\[CapitalTau], 3])/(144*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 5])/(240*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 2]*Zeta[3])/(12*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*(5*Pi^2*Zeta[3] - 
           36*Zeta[5]))/(360*nc)) + delta[\[CapitalTau]]*
       (((-1 + nc)*(1 + nc)*Pi^4*PlusD[1 - z, 1])/(2880*nc) - 
        ((-1 + nc)*(1 + nc)*Pi^2*PlusD[1 - z, 3])/(144*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[1 - z, 5])/(240*nc) + 
        ((-1 + nc)*(1 + nc)*PlusD[1 - z, 2]*Zeta[3])/(12*nc) - 
        ((-1 + nc)*(1 + nc)*delta[1 - z]*(Pi^6 - 1344*Zeta[3]^2))/
         (48384*nc) - ((-1 + nc)*(1 + nc)*PlusD[1 - z, 0]*
          (5*Pi^2*Zeta[3] - 36*Zeta[5]))/(360*nc) - 
        ((-1 + nc)*(1 + nc)*(-Pi^4 + Pi^4*z - 40*Pi^2*Zeta[3] - 
           40*Pi^2*z*Zeta[3] + 288*Zeta[5] + 288*z*Zeta[5]))/(5760*nc)))
 
IIT[q, q, 2] = ALARM*ep^3*delta[\[CapitalTau]] + 
    ((-1 + nc)^2*(1 + nc)^2*delta[1 - z]*delta[\[CapitalTau]])/
     (8*ep^4*nc^2) + ((-1 + nc)*(1 + nc)*(-1 - 14*nc + 7*nc^2 - 15*z^2 + 
       14*nc*z^2 + 21*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, z])/
     (32*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-9 - 6*nc + 11*nc^2 - 15*z^2 + 
       6*nc*z^2 + 17*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, z])/
     (16*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-2 - nc + 2*nc^2 - 3*z^2 + 
       nc*z^2 + 3*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, z])/
     (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-13 - 4*nc + 13*nc^2 - 17*z^2 + 
       4*nc*z^2 + 17*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, z])/
     (16*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2)*(1 + z^2)*
      delta[\[CapitalTau]]*H[1, 0, 0, z])/(16*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-7 + 8*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
      H[1, 0, 1, z])/(8*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
      H[1, 1, 0, z])/(4*nc^2*(-1 + z)) + 
    ((-1 + nc)^2*(1 + nc)^2*(1 + z)*delta[\[CapitalTau]]*H[1, 1, 1, z])/
     nc^2 + ((5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(72*nc) + 
      ((-1 + nc)*(1 + nc)*(32*nc + 63*z - 48*nc*z - 76*nc^2*z - 21*Pi^2*z + 
         6*nc*Pi^2*z + 24*nc^2*Pi^2*z - 63*z^2 + 48*nc*z^2 - 58*nc^2*z^2 - 
         21*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 - 32*nc*z^3))/
       (144*nc^2*z))*PlusD[\[CapitalTau], 0] + 
    ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 2]*PlusD[\[CapitalTau], 0])/nc^2 + 
    H[1, 1, z]*((-((-1 + nc)*(1 + nc)*nf*(1 + z))/(12*nc) + 
        ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
           3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(24*nc^2*z))*
       delta[\[CapitalTau]] - ((-1 + nc)^2*(1 + nc)^2*(1 + z)*
        PlusD[\[CapitalTau], 0])/nc^2) + 
    H[1, 0, z]*((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(12*nc*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(8*nc - 9*z - 2*nc*z - 13*nc^2*z + 18*z^2 - 
           12*nc*z^2 - 18*nc^2*z^2 - 9*z^3 - 2*nc*z^3 - 13*nc^2*z^3 + 
           8*nc*z^4))/(48*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
      (7*(-1 + nc)^2*(1 + nc)^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
       (8*nc^2*(-1 + z))) + H[0, 1, z]*
     ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(8*nc*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-24 - 9*nc - 15*nc^2 + 18*z - 12*nc*z - 
           18*nc^2*z - 3*z^2 + 5*nc*z^2 - 24*nc^2*z^2 + 16*nc*z^3))/
         (48*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-3 - nc + 3*nc^2 - 4*z^2 + nc*z^2 + 4*nc^2*z^2)*
        PlusD[\[CapitalTau], 0])/(4*nc^2*(-1 + z))) + 
    H[0, 0, z]*(((-7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(48*nc*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-33 - 45*nc - 44*nc^2 - 24*z - 12*nc^2*z + 
           30*z^2 - 3*nc*z^2 - 71*nc^2*z^2 + 48*nc*z^3))/(96*nc^2*(-1 + z)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(-5 - 6*nc + 7*nc^2 - 
         11*z^2 + 6*nc*z^2 + 13*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2*(-1 + z))) + 
    (delta[\[CapitalTau]]*(((-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2) + 
        ((11*(-1 + nc)*(1 + nc))/96 - ((-1 + nc)*(1 + nc)*nf)/(48*nc))*
         delta[1 - z] - ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 0])/(4*nc^2)) - 
      ((-1 + nc)^2*(1 + nc)^2*delta[1 - z]*PlusD[\[CapitalTau], 0])/(4*nc^2))/
     ep^3 + (-((-1 + nc)*(1 + nc)*nf*(1 + z))/(12*nc) + 
      ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
         3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(24*nc^2*z))*
     PlusD[\[CapitalTau], 1] + PlusD[1 - z, 1]*
     (((-11*(-1 + nc)*(1 + nc))/12 + ((-1 + nc)*(1 + nc)*nf)/(6*nc))*
       PlusD[\[CapitalTau], 0] + (2*(-1 + nc)^2*(1 + nc)^2*
        PlusD[\[CapitalTau], 1])/nc^2) + 
    H[1, z]*(((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(72*nc) - 
        ((-1 + nc)*(1 + nc)*(-64*nc - 126*z + 160*nc*z + 152*nc^2*z + 
           42*Pi^2*z - 30*nc^2*Pi^2*z + 243*z^2 - 192*nc*z^2 - 45*nc^2*z^2 - 
           117*z^3 + 160*nc*z^3 - 107*nc^2*z^3 - 30*Pi^2*z^3 + 
           54*nc^2*Pi^2*z^3 - 64*nc*z^4))/(288*nc^2*(-1 + z)*z))*
       delta[\[CapitalTau]] + (((-1 + nc)*(1 + nc)*nf*(1 + z))/(12*nc) - 
        ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
           3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(24*nc^2*z))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)^2*(1 + nc)^2*(1 + z)*
        PlusD[\[CapitalTau], 1])/nc^2) + 
    H[0, z]*((-((-1 + nc)*(1 + nc)*nf*(3 + 2*z + 5*z^2))/(48*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(54 - 336*nc + 270*nc^2 + 63*Pi^2 + 30*nc*Pi^2 - 
           87*nc^2*Pi^2 - 450*z + 384*nc*z + 150*nc^2*z + 540*z^2 - 
           304*nc*z^2 + 276*nc^2*z^2 + 93*Pi^2*z^2 - 30*nc*Pi^2*z^2 - 
           117*nc^2*Pi^2*z^2 + 256*nc*z^3))/(576*nc^2*(-1 + z)))*
       delta[\[CapitalTau]] + (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/
         (8*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-21 - 9*nc - 18*nc^2 + 12*z - 
           12*nc*z - 12*nc^2*z + 5*nc*z^2 - 27*nc^2*z^2 + 16*nc*z^3))/
         (48*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 0] + 
      ((-1 + nc)*(1 + nc)*(-5 - 2*nc + 5*nc^2 - 7*z^2 + 2*nc*z^2 + 
         7*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(8*nc^2*(-1 + z))) + 
    (((-1 + nc)*(1 + nc)*(-5 - 2*nc + 5*nc^2 - 7*z^2 + 2*nc*z^2 + 7*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, z])/(32*nc^2*(-1 + z)) + 
      ((-1 + nc)^2*(1 + nc)^2*(1 + z)*delta[\[CapitalTau]]*H[1, z])/
       (4*nc^2) + delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*(1 + z))/
         (48*nc) + ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 
           6*z^2 - 3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(96*nc^2*z) + 
        ((-5*(-1 + nc)*(1 + nc)*nf)/(144*nc) - ((-1 + nc)*(1 + nc)*
            (-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(288*nc^2))*delta[1 - z] + 
        ((-11*(-1 + nc)*(1 + nc))/48 + ((-1 + nc)*(1 + nc)*nf)/(24*nc))*
         PlusD[1 - z, 0] + ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 1])/
         (2*nc^2)) - ((-1 + nc)^2*(1 + nc)^2*(1 + z)*PlusD[\[CapitalTau], 0])/
       (4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 0]*
        PlusD[\[CapitalTau], 0])/(2*nc^2) + delta[1 - z]*
       (((-11*(-1 + nc)*(1 + nc))/48 + ((-1 + nc)*(1 + nc)*nf)/(24*nc))*
         PlusD[\[CapitalTau], 0] + ((-1 + nc)^2*(1 + nc)^2*
          PlusD[\[CapitalTau], 1])/(2*nc^2)))/ep^2 - 
    ((-1 + nc)^2*(1 + nc)^2*(1 + z)*PlusD[\[CapitalTau], 2])/(2*nc^2) + 
    PlusD[1 - z, 0]*(((-5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(72*nc^2))*
       PlusD[\[CapitalTau], 0] + ((-11*(-1 + nc)*(1 + nc))/12 + 
        ((-1 + nc)*(1 + nc)*nf)/(6*nc))*PlusD[\[CapitalTau], 1] + 
      ((-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 2])/nc^2) + 
    delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*nf*(74 - 3*Pi^2 - 36*z - 
         38*z^2 + 15*Pi^2*z^2))/(864*nc*(-1 + z)) + 
      ((-5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(72*nc^2))*
       PlusD[1 - z, 1] + ((-11*(-1 + nc)*(1 + nc))/24 + 
        ((-1 + nc)*(1 + nc)*nf)/(12*nc))*PlusD[1 - z, 2] + 
      ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 3])/(3*nc^2) - 
      ((-1 + nc)*(1 + nc)*(416*nc + 12*nc*Pi^2 + 702*z - 554*nc*z + 
         682*nc^2*z + 144*Pi^2*z + 51*nc*Pi^2*z - 159*nc^2*Pi^2*z - 
         1512*z^2 + 276*nc*z^2 + 144*nc^2*z^2 - 108*Pi^2*z^2 + 
         54*nc*Pi^2*z^2 + 144*nc^2*Pi^2*z^2 + 810*z^3 - 554*nc*z^3 - 
         826*nc^2*z^3 + 18*Pi^2*z^3 - 33*nc*Pi^2*z^3 + 93*nc^2*Pi^2*z^3 + 
         416*nc*z^4 - 84*nc*Pi^2*z^4 + 36*z*Zeta[3] - 216*nc*z*Zeta[3] - 
         1872*nc^2*z*Zeta[3] - 2196*z^3*Zeta[3] + 216*nc*z^3*Zeta[3] + 
         1872*nc^2*z^3*Zeta[3]))/(1728*nc^2*(-1 + z)*z) + 
      delta[1 - z]*(((-1 + nc)*(1 + nc)*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/
         (2592*nc) + ((-1 + nc)*(1 + nc)*(4856*nc^2 - 603*nc^2*Pi^2 - 
           27*Pi^4 + 9*nc^2*Pi^4 - 2772*nc^2*Zeta[3]))/(5184*nc^2)) + 
      PlusD[1 - z, 0]*(-((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/(432*nc) + 
        ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 1008*Zeta[3] + 
           1764*nc^2*Zeta[3]))/(864*nc^2))) + 
    delta[1 - z]*(((-5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(72*nc^2))*
       PlusD[\[CapitalTau], 1] + ((-11*(-1 + nc)*(1 + nc))/24 + 
        ((-1 + nc)*(1 + nc)*nf)/(12*nc))*PlusD[\[CapitalTau], 2] + 
      ((-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 3])/(3*nc^2) + 
      PlusD[\[CapitalTau], 0]*(-((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/
         (432*nc) + ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 
           1008*Zeta[3] + 1764*nc^2*Zeta[3]))/(864*nc^2))) + 
    (((-1 + nc)*(1 + nc)*(-5 - 6*nc + 7*nc^2 - 11*z^2 + 6*nc*z^2 + 
         13*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, z])/(32*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-3 - nc + 3*nc^2 - 4*z^2 + nc*z^2 + 4*nc^2*z^2)*
        delta[\[CapitalTau]]*H[0, 1, z])/(8*nc^2*(-1 + z)) + 
      (7*(-1 + nc)^2*(1 + nc)^2*(1 + z^2)*delta[\[CapitalTau]]*H[1, 0, z])/
       (16*nc^2*(-1 + z)) + ((-1 + nc)^2*(1 + nc)^2*(1 + z)*
        delta[\[CapitalTau]]*H[1, 1, z])/(2*nc^2) + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
           3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(48*nc^2*z))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 1]*
        PlusD[\[CapitalTau], 0])/nc^2 + 
      H[1, z]*((-((-1 + nc)*(1 + nc)*nf*(1 + z))/(24*nc) + 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
             3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(48*nc^2*z))*
         delta[\[CapitalTau]] - ((-1 + nc)^2*(1 + nc)^2*(1 + z)*
          PlusD[\[CapitalTau], 0])/(2*nc^2)) + 
      H[0, z]*((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(16*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-21 - 9*nc - 18*nc^2 + 12*z - 12*nc*z - 
             12*nc^2*z + 5*nc*z^2 - 27*nc^2*z^2 + 16*nc*z^3))/
           (96*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-5 - 2*nc + 5*nc^2 - 7*z^2 + 2*nc*z^2 + 
           7*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(16*nc^2*(-1 + z))) + 
      ((-1 + nc)^2*(1 + nc)^2*(1 + z)*PlusD[\[CapitalTau], 1])/(2*nc^2) + 
      PlusD[1 - z, 0]*(((11*(-1 + nc)*(1 + nc))/24 - ((-1 + nc)*(1 + nc)*nf)/
           (12*nc))*PlusD[\[CapitalTau], 0] - 
        ((-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 1])/nc^2) + 
      delta[1 - z]*(((5*(-1 + nc)*(1 + nc)*nf)/(72*nc) + 
          ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/
           (144*nc^2))*PlusD[\[CapitalTau], 0] + 
        ((11*(-1 + nc)*(1 + nc))/24 - ((-1 + nc)*(1 + nc)*nf)/(12*nc))*
         PlusD[\[CapitalTau], 1] - ((-1 + nc)^2*(1 + nc)^2*
          PlusD[\[CapitalTau], 2])/(2*nc^2)) + delta[\[CapitalTau]]*
       ((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(32*nc + 63*z - 48*nc*z - 76*nc^2*z - 21*Pi^2*z + 
           6*nc*Pi^2*z + 24*nc^2*Pi^2*z - 63*z^2 + 48*nc*z^2 - 58*nc^2*z^2 - 
           21*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 - 32*nc*z^3))/
         (288*nc^2*z) + ((5*(-1 + nc)*(1 + nc)*nf)/(72*nc) + 
          ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/
           (144*nc^2))*PlusD[1 - z, 0] + ((11*(-1 + nc)*(1 + nc))/24 - 
          ((-1 + nc)*(1 + nc)*nf)/(12*nc))*PlusD[1 - z, 1] - 
        ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 2])/(2*nc^2) + 
        delta[1 - z]*(((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/(864*nc) - 
          ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 1008*Zeta[3] + 
             1764*nc^2*Zeta[3]))/(1728*nc^2))))/ep + 
    ep*(((-1 + nc)*(1 + nc)*(15 - 30*nc - nc^2 - 15*z^2 + 30*nc*z^2 + 
         29*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, z])/
       (32*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-13 - 14*nc + 19*nc^2 - 
         27*z^2 + 14*nc*z^2 + 33*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 0, 0, 1, z])/(16*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-5 - 6*nc + 7*nc^2 - 11*z^2 + 6*nc*z^2 + 
         13*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, z])/
       (8*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-11 - 6*nc + 13*nc^2 - 
         17*z^2 + 6*nc*z^2 + 19*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-3 - 2*nc + 2*nc^2 - 5*z^2 + 2*nc*z^2 + 
         4*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, z])/
       (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-9 - 4*nc + 11*nc^2 - 
         13*z^2 + 4*nc*z^2 + 15*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-13 - 4*nc + 9*nc^2 - 17*z^2 + 4*nc*z^2 + 
         13*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, z])/
       (8*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-27 - 8*nc + 27*nc^2 - 
         35*z^2 + 8*nc*z^2 + 35*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 1, z])/(16*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-31 + 15*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, z])/(16*nc^2*(-1 + z)) + 
      (15*(-1 + nc)^2*(1 + nc)^2*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-7 + 6*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-14 + 17*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-7 + 4*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-8 + 7*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, z])/(2*nc^2*(-1 + z)) + 
      (2*(-1 + nc)^2*(1 + nc)^2*(1 + z)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, z])/nc^2 - (2*(-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 3]*
        PlusD[\[CapitalTau], 0])/(3*nc^2) + H[1, 1, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z))/(6*nc) + 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
             3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(12*nc^2*z))*
         delta[\[CapitalTau]] - (2*(-1 + nc)^2*(1 + nc)^2*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc^2) + H[1, 1, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(6*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z - nc*z - 8*nc^2*z + 12*z^2 - 
             6*nc*z^2 - 6*nc^2*z^2 - 6*z^3 - nc*z^3 - 8*nc^2*z^3 + 4*nc*z^4))/
           (12*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(-1 + z))) + H[1, 0, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(6*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(8*nc - 9*z - 2*nc*z - 10*nc^2*z + 18*z^2 - 
             12*nc*z^2 - 24*nc^2*z^2 - 9*z^3 - 2*nc*z^3 - 10*nc^2*z^3 + 
             8*nc*z^4))/(24*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-7 + 8*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc^2*(-1 + z))) + H[1, 0, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(6*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(8*nc - 33*z + 16*nc*z - 35*nc^2*z + 66*z^2 - 
             48*nc*z^2 - 18*nc^2*z^2 - 33*z^3 + 16*nc*z^3 - 35*nc^2*z^3 + 
             8*nc*z^4))/(48*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 
           0])/(8*nc^2*(-1 + z))) + H[0, 1, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(4*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-18 - 9*nc - 21*nc^2 + 6*z - 12*nc*z - 
             6*nc^2*z + 3*z^2 + 5*nc*z^2 - 30*nc^2*z^2 + 16*nc*z^3))/
           (24*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-2 - nc + 2*nc^2 - 3*z^2 + nc*z^2 + 3*nc^2*z^2)*
          PlusD[\[CapitalTau], 0])/(2*nc^2*(-1 + z))) + 
      H[0, 1, 1, z]*((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(4*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-51 - 18*nc - 27*nc^2 + 42*z - 24*nc*z - 
             42*nc^2*z - 9*z^2 + 10*nc*z^2 - 45*nc^2*z^2 + 32*nc*z^3))/
           (48*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-13 - 4*nc + 13*nc^2 - 17*z^2 + 4*nc*z^2 + 
           17*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc^2*(-1 + z))) + 
      H[0, 0, 1, z]*(((-7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(24*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-45 - 45*nc - 32*nc^2 - 36*nc^2*z + 18*z^2 - 
             3*nc*z^2 - 59*nc^2*z^2 + 48*nc*z^3))/(48*nc^2*(-1 + z)))*
         delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(-9 - 6*nc + 11*nc^2 - 
           15*z^2 + 6*nc*z^2 + 17*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (8*nc^2*(-1 + z))) + H[0, 0, 0, z]*
       (((-5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(16*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-45 - 117*nc - 108*nc^2 - 120*z + 24*nc*z + 
             12*nc^2*z + 102*z^2 - 19*nc*z^2 - 171*nc^2*z^2 + 112*nc*z^3))/
           (96*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-1 - 14*nc + 7*nc^2 - 15*z^2 + 14*nc*z^2 + 
           21*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(16*nc^2*(-1 + z))) + 
      ((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(32*nc + 63*z - 48*nc*z - 76*nc^2*z - 21*Pi^2*z + 
           6*nc*Pi^2*z + 24*nc^2*Pi^2*z - 63*z^2 + 48*nc*z^2 - 58*nc^2*z^2 - 
           21*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 - 32*nc*z^3))/
         (72*nc^2*z))*PlusD[\[CapitalTau], 1] + PlusD[1 - z, 2]*
       (((11*(-1 + nc)*(1 + nc))/12 - ((-1 + nc)*(1 + nc)*nf)/(6*nc))*
         PlusD[\[CapitalTau], 0] - (2*(-1 + nc)^2*(1 + nc)^2*
          PlusD[\[CapitalTau], 1])/nc^2) + H[1, 1, z]*
       (((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(36*nc) - 
          ((-1 + nc)*(1 + nc)*(-128*nc - 252*z + 320*nc*z + 304*nc^2*z + 
             72*Pi^2*z - 72*nc^2*Pi^2*z + 477*z^2 - 384*nc*z^2 - 
             99*nc^2*z^2 - 225*z^3 + 320*nc*z^3 - 205*nc^2*z^3 - 
             72*Pi^2*z^3 + 96*nc^2*Pi^2*z^3 - 128*nc*z^4))/
           (288*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z))/(6*nc) - 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
             3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(12*nc^2*z))*
         PlusD[\[CapitalTau], 0] + (2*(-1 + nc)^2*(1 + nc)^2*(1 + z)*
          PlusD[\[CapitalTau], 1])/nc^2) + H[1, 0, z]*
       (((-5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(128*nc + 252*z - 320*nc*z + 232*nc^2*z + 
             69*Pi^2*z - 105*nc^2*Pi^2*z - 486*z^2 + 384*nc*z^2 + 
             90*nc^2*z^2 + 234*z^3 - 320*nc*z^3 + 214*nc^2*z^3 + 
             69*Pi^2*z^3 - 105*nc^2*Pi^2*z^3 + 128*nc*z^4))/
           (288*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(6*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(8*nc - 9*z - 2*nc*z - 13*nc^2*z + 18*z^2 - 
             12*nc*z^2 - 18*nc^2*z^2 - 9*z^3 - 2*nc*z^3 - 13*nc^2*z^3 + 
             8*nc*z^4))/(24*nc^2*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        (7*(-1 + nc)^2*(1 + nc)^2*(1 + z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc^2*(-1 + z))) + H[0, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(3 + 2*z + 5*z^2))/(24*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(27 - 168*nc + 135*nc^2 + 18*Pi^2 + 9*nc*Pi^2 - 
             42*nc^2*Pi^2 - 216*z + 192*nc*z + 84*nc^2*z + 261*z^2 - 
             152*nc*z^2 + 129*nc^2*z^2 + 27*Pi^2*z^2 - 9*nc*Pi^2*z^2 - 
             51*nc^2*Pi^2*z^2 + 128*nc*z^3))/(144*nc^2*(-1 + z)))*
         delta[\[CapitalTau]] + (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/
           (4*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-24 - 9*nc - 15*nc^2 + 
             18*z - 12*nc*z - 18*nc^2*z - 3*z^2 + 5*nc*z^2 - 24*nc^2*z^2 + 
             16*nc*z^3))/(24*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 0] + 
        ((-1 + nc)*(1 + nc)*(-3 - nc + 3*nc^2 - 4*z^2 + nc*z^2 + 4*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(2*nc^2*(-1 + z))) + 
      H[0, 0, z]*((-((-1 + nc)*(1 + nc)*nf*(17 + 18*z + 35*z^2))/
           (144*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(126 - 1056*nc + 
             578*nc^2 + 111*Pi^2 + 66*nc*Pi^2 - 165*nc^2*Pi^2 - 1278*z + 
             1248*nc*z + 378*nc^2*z + 1584*z^2 - 960*nc*z^2 + 596*nc^2*z^2 + 
             177*Pi^2*z^2 - 66*nc*Pi^2*z^2 - 231*nc^2*Pi^2*z^2 + 768*nc*z^3))/
           (576*nc^2*(-1 + z)))*delta[\[CapitalTau]] + 
        ((7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(24*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(-33 - 45*nc - 44*nc^2 - 24*z - 12*nc^2*z + 
             30*z^2 - 3*nc*z^2 - 71*nc^2*z^2 + 48*nc*z^3))/
           (48*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 0] + 
        ((-1 + nc)*(1 + nc)*(-5 - 6*nc + 7*nc^2 - 11*z^2 + 6*nc*z^2 + 
           13*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(8*nc^2*(-1 + z))) + 
      (((-1 + nc)*(1 + nc)*nf*(1 + z))/(12*nc) - 
        ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
           3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(24*nc^2*z))*
       PlusD[\[CapitalTau], 2] + PlusD[1 - z, 1]*
       (((5*(-1 + nc)*(1 + nc)*nf)/(18*nc) + ((-1 + nc)*(1 + nc)*
            (-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(36*nc^2))*
         PlusD[\[CapitalTau], 0] + ((11*(-1 + nc)*(1 + nc))/6 - 
          ((-1 + nc)*(1 + nc)*nf)/(3*nc))*PlusD[\[CapitalTau], 1] - 
        (2*(-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 2])/nc^2) + 
      ((-1 + nc)^2*(1 + nc)^2*(1 + z)*PlusD[\[CapitalTau], 3])/(3*nc^2) + 
      PlusD[\[CapitalTau], 0]*
       (-((-1 + nc)*(1 + nc)*nf*(74 - 3*Pi^2 - 36*z - 38*z^2 + 15*Pi^2*z^2))/
         (432*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(416*nc + 12*nc*Pi^2 + 
           702*z - 554*nc*z + 682*nc^2*z + 144*Pi^2*z + 51*nc*Pi^2*z - 
           159*nc^2*Pi^2*z - 1512*z^2 + 276*nc*z^2 + 144*nc^2*z^2 - 
           108*Pi^2*z^2 + 54*nc*Pi^2*z^2 + 144*nc^2*Pi^2*z^2 + 810*z^3 - 
           554*nc*z^3 - 826*nc^2*z^3 + 18*Pi^2*z^3 - 33*nc*Pi^2*z^3 + 
           93*nc^2*Pi^2*z^3 + 416*nc*z^4 - 84*nc*Pi^2*z^4 + 36*z*Zeta[3] - 
           216*nc*z*Zeta[3] - 1872*nc^2*z*Zeta[3] - 2196*z^3*Zeta[3] + 
           216*nc*z^3*Zeta[3] + 1872*nc^2*z^3*Zeta[3]))/(864*nc^2*(-1 + z)*
          z)) + PlusD[1 - z, 0]*(((5*(-1 + nc)*(1 + nc)*nf)/(18*nc) + 
          ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(36*nc^2))*
         PlusD[\[CapitalTau], 1] + ((11*(-1 + nc)*(1 + nc))/12 - 
          ((-1 + nc)*(1 + nc)*nf)/(6*nc))*PlusD[\[CapitalTau], 2] - 
        (2*(-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 3])/(3*nc^2) + 
        PlusD[\[CapitalTau], 0]*(((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/
           (216*nc) - ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 
             1008*Zeta[3] + 1764*nc^2*Zeta[3]))/(432*nc^2))) + 
      delta[1 - z]*(((5*(-1 + nc)*(1 + nc)*nf)/(36*nc) + 
          ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(72*nc^2))*
         PlusD[\[CapitalTau], 2] + ((11*(-1 + nc)*(1 + nc))/36 - 
          ((-1 + nc)*(1 + nc)*nf)/(18*nc))*PlusD[\[CapitalTau], 3] - 
        ((-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 4])/(6*nc^2) + 
        PlusD[\[CapitalTau], 0]*(-((-1 + nc)*(1 + nc)*nf*(-328 + 45*Pi^2 + 
              252*Zeta[3]))/(1296*nc) - ((-1 + nc)*(1 + nc)*
            (4856*nc^2 - 603*nc^2*Pi^2 - 27*Pi^4 + 9*nc^2*Pi^4 - 
             2772*nc^2*Zeta[3]))/(2592*nc^2)) + PlusD[\[CapitalTau], 1]*
         (((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/(216*nc) - 
          ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 1008*Zeta[3] + 
             1764*nc^2*Zeta[3]))/(432*nc^2))) + 
      H[0, z]*((((-1 + nc)*(1 + nc)*nf*(3 + 2*z + 5*z^2))/(24*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(54 - 336*nc + 270*nc^2 + 63*Pi^2 + 
             30*nc*Pi^2 - 87*nc^2*Pi^2 - 450*z + 384*nc*z + 150*nc^2*z + 
             540*z^2 - 304*nc*z^2 + 276*nc^2*z^2 + 93*Pi^2*z^2 - 
             30*nc*Pi^2*z^2 - 117*nc^2*Pi^2*z^2 + 256*nc*z^3))/
           (288*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 0] + 
        (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(4*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-21 - 9*nc - 18*nc^2 + 12*z - 12*nc*z - 
             12*nc^2*z + 5*nc*z^2 - 27*nc^2*z^2 + 16*nc*z^3))/
           (24*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 1] - 
        ((-1 + nc)*(1 + nc)*(-5 - 2*nc + 5*nc^2 - 7*z^2 + 2*nc*z^2 + 
           7*nc^2*z^2)*PlusD[\[CapitalTau], 2])/(8*nc^2*(-1 + z)) + 
        delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*nf*(-30 + 11*Pi^2 - 44*z - 
             38*z^2 + 11*Pi^2*z^2))/(288*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(54 + 510*nc + 1908*nc^2 - 279*Pi^2 - 
             243*nc*Pi^2 - 30*nc^2*Pi^2 + 3456*z - 552*nc*z + 192*nc^2*z + 
             108*Pi^2*z + 36*nc*Pi^2*z - 396*nc^2*Pi^2*z - 2646*z^2 + 
             1706*nc*z^2 + 2100*nc^2*z^2 + 36*Pi^2*z^2 - 33*nc*Pi^2*z^2 - 
             165*nc^2*Pi^2*z^2 - 1664*nc*z^3 + 240*nc*Pi^2*z^3 + 
             3312*Zeta[3] + 720*nc*Zeta[3] - 2880*nc^2*Zeta[3] + 
             4032*z^2*Zeta[3] - 720*nc*z^2*Zeta[3] - 3600*nc^2*z^2*Zeta[3]))/
           (1728*nc^2*(-1 + z)))) + 
      H[1, z]*(((5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(36*nc) + 
          ((-1 + nc)*(1 + nc)*(-64*nc - 126*z + 160*nc*z + 152*nc^2*z + 
             42*Pi^2*z - 30*nc^2*Pi^2*z + 243*z^2 - 192*nc*z^2 - 
             45*nc^2*z^2 - 117*z^3 + 160*nc*z^3 - 107*nc^2*z^3 - 
             30*Pi^2*z^3 + 54*nc^2*Pi^2*z^3 - 64*nc*z^4))/(144*nc^2*(-1 + z)*
            z))*PlusD[\[CapitalTau], 0] + 
        (-((-1 + nc)*(1 + nc)*nf*(1 + z))/(6*nc) + 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
             3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(12*nc^2*z))*
         PlusD[\[CapitalTau], 1] - ((-1 + nc)^2*(1 + nc)^2*(1 + z)*
          PlusD[\[CapitalTau], 2])/nc^2 + delta[\[CapitalTau]]*
         (((-1 + nc)*(1 + nc)*nf*(-74 + 9*Pi^2 - 38*z + 9*Pi^2*z))/(432*nc) + 
          ((-1 + nc)*(1 + nc)*(-416*nc + 36*nc*Pi^2 - 675*z + 554*nc*z - 
             655*nc^2*z - 36*Pi^2*z - 9*nc*Pi^2*z + 207*nc^2*Pi^2*z + 
             1512*z^2 - 276*nc*z^2 - 144*nc^2*z^2 + 72*Pi^2*z^2 - 
             54*nc*Pi^2*z^2 - 216*nc^2*Pi^2*z^2 - 837*z^3 + 554*nc*z^3 + 
             799*nc^2*z^3 - 36*Pi^2*z^3 - 9*nc*Pi^2*z^3 + 9*nc^2*Pi^2*z^3 - 
             416*nc*z^4 + 36*nc*Pi^2*z^4 - 1116*z*Zeta[3] + 
             1764*nc^2*z*Zeta[3] + 900*z^3*Zeta[3] - 1764*nc^2*z^3*Zeta[3]))/
           (864*nc^2*(-1 + z)*z))) + delta[\[CapitalTau]]*
       (((5*(-1 + nc)*(1 + nc)*nf)/(36*nc) + ((-1 + nc)*(1 + nc)*
            (-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(72*nc^2))*PlusD[1 - z, 2] + 
        ((11*(-1 + nc)*(1 + nc))/36 - ((-1 + nc)*(1 + nc)*nf)/(18*nc))*
         PlusD[1 - z, 3] - ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 4])/
         (6*nc^2) + ((-1 + nc)*(1 + nc)*nf*(418 - 51*Pi^2 - 180*z + 
           36*Pi^2*z - 238*z^2 + 75*Pi^2*z^2 - 144*Zeta[3] + 
           360*z^2*Zeta[3]))/(2592*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(12800*nc + 480*nc*Pi^2 + 17820*z - 54140*nc*z - 
           16540*nc^2*z + 135*Pi^2*z + 3840*nc*Pi^2*z + 2850*nc^2*Pi^2*z + 
           378*Pi^4*z - 108*nc*Pi^4*z + 144*nc^2*Pi^4*z - 29160*z^2 + 
           82680*nc*z^2 - 9000*nc^2*z^2 + 4590*Pi^2*z^2 - 4320*nc*Pi^2*z^2 - 
           2250*nc^2*Pi^2*z^2 + 11340*z^3 - 54140*nc*z^3 + 25540*nc^2*z^3 - 
           6885*Pi^2*z^3 + 3360*nc*Pi^2*z^3 - 3000*nc^2*Pi^2*z^3 + 
           108*nc*Pi^4*z^3 + 342*nc^2*Pi^4*z^3 + 12800*nc*z^4 - 
           3360*nc*Pi^2*z^4 + 720*nc*Zeta[3] - 31860*z*Zeta[3] - 
           5040*nc*z*Zeta[3] + 31680*nc^2*z*Zeta[3] + 47520*z^2*Zeta[3] - 
           7560*nc*z^2*Zeta[3] - 37800*nc^2*z^2*Zeta[3] - 20520*z^3*Zeta[3] + 
           2520*nc*z^3*Zeta[3] - 900*nc^2*z^3*Zeta[3] + 9360*nc*z^4*Zeta[3]))/
         (25920*nc^2*(-1 + z)*z) + PlusD[1 - z, 0]*
         (-((-1 + nc)*(1 + nc)*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/(1296*nc) - 
          ((-1 + nc)*(1 + nc)*(4856*nc^2 - 603*nc^2*Pi^2 - 27*Pi^4 + 
             9*nc^2*Pi^4 - 2772*nc^2*Zeta[3]))/(2592*nc^2)) + 
        PlusD[1 - z, 1]*(((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/(216*nc) - 
          ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 1008*Zeta[3] + 
             1764*nc^2*Zeta[3]))/(432*nc^2)) + delta[1 - z]*
         (-((-1 + nc)*(1 + nc)*nf*(7808 - 1008*Pi^2 + 27*Pi^4 - 
              5040*Zeta[3]))/(31104*nc) + ((-1 + nc)*(1 + nc)*
            (583040*nc^2 - 72720*nc^2*Pi^2 + 1485*nc^2*Pi^4 - 
             337680*nc^2*Zeta[3] - 90720*Pi^2*Zeta[3] + 167400*nc^2*Pi^2*
              Zeta[3] + 482112*Zeta[5] - 1318032*nc^2*Zeta[5]))/
           (311040*nc^2)))) + 
    ep^2*(((-1 + nc)*(1 + nc)*(63 - 62*nc - 33*nc^2 + z^2 + 62*nc*z^2 + 
         29*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z])/
       (32*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-17 - 30*nc + 31*nc^2 - 
         47*z^2 + 30*nc*z^2 + 61*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 0, 0, 0, 1, z])/(16*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-5 - 14*nc + 11*nc^2 - 19*z^2 + 14*nc*z^2 + 
         25*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z])/
       (8*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-19 - 14*nc + 25*nc^2 - 
         33*z^2 + 14*nc*z^2 + 39*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 0, 0, 1, 1, z])/(8*nc^2*(-1 + z)) + 
      (3*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 2*nc*z^2 + 
         3*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 0, 0, z])/
       (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-7 - 6*nc + 11*nc^2 - 
         13*z^2 + 6*nc*z^2 + 17*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 0, 1, 0, 1, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-11 - 6*nc + 9*nc^2 - 17*z^2 + 6*nc*z^2 + 
         15*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z])/
       (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-6 - 3*nc + 7*nc^2 - 9*z^2 + 
         3*nc*z^2 + 10*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 1, z])/
       (2*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-5 - 4*nc - 9*z^2 + 
         4*nc*z^2 + 4*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 0, z])/
       (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-7 - 4*nc + 9*nc^2 - 11*z^2 + 
         4*nc*z^2 + 13*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/
       (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-9 - 4*nc + 7*nc^2 - 13*z^2 + 
         4*nc*z^2 + 11*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 0, 1, 0, z])/
       (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-19 - 8*nc + 25*nc^2 - 
         27*z^2 + 8*nc*z^2 + 33*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-13 - 4*nc + 5*nc^2 - 17*z^2 + 4*nc*z^2 + 
         9*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z])/
       (4*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-27 - 8*nc + 23*nc^2 - 
         35*z^2 + 8*nc*z^2 + 31*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-27 - 8*nc + 19*nc^2 - 35*z^2 + 8*nc*z^2 + 
         27*nc^2*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z])/
       (8*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-55 - 16*nc + 55*nc^2 - 
         71*z^2 + 16*nc*z^2 + 71*nc^2*z^2)*delta[\[CapitalTau]]*
        H[0, 1, 1, 1, 1, z])/(16*nc^2*(-1 + z)) + 
      (3*(-1 + nc)*(1 + nc)*(-21 + 5*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, 0, z])/(16*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-31 + 27*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, 0, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-15 + 17*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, 1, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-7 + 4*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, 0, z])/(2*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-14 + 15*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 0, 1, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-14 + 13*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, 0, z])/(4*nc^2*(-1 + z)) + 
      (7*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, 1, z])/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-13 + 4*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, 0, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-7 + 6*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 0, 1, z])/(2*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-8 + 5*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, 0, z])/(2*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-16 + 15*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, 1, z])/(4*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-3 + 2*nc)*(3 + 2*nc)*(1 + z^2)*
        delta[\[CapitalTau]]*H[1, 1, 1, 0, 0, z])/(2*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-8 + 7*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, 1, z])/(2*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, 0, z])/(nc^2*(-1 + z)) + 
      (4*(-1 + nc)^2*(1 + nc)^2*(1 + z)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, 1, z])/nc^2 + ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 4]*
        PlusD[\[CapitalTau], 0])/(3*nc^2) + H[1, 1, 1, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z))/(3*nc) + 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
             3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(6*nc^2*z))*
         delta[\[CapitalTau]] - (4*(-1 + nc)^2*(1 + nc)^2*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc^2) + H[1, 0, 0, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(8*nc - 33*z + 16*nc*z - 23*nc^2*z + 66*z^2 - 
             48*nc*z^2 - 42*nc^2*z^2 - 33*z^3 + 16*nc*z^3 - 23*nc^2*z^3 + 
             8*nc*z^4))/(24*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        (15*(-1 + nc)^2*(1 + nc)^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc^2*(-1 + z))) + H[1, 1, 1, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z - nc*z - 8*nc^2*z + 12*z^2 - 
             6*nc*z^2 - 6*nc^2*z^2 - 6*z^3 - nc*z^3 - 8*nc^2*z^3 + 4*nc*z^4))/
           (6*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(-1 + z))) + H[1, 1, 0, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(12*nc - 3*z - 12*nc*z - 22*nc^2*z + 6*z^2 - 
             3*z^3 - 12*nc*z^3 - 22*nc^2*z^3 + 12*nc*z^4))/
           (12*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-7 + 4*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(-1 + z))) + H[1, 0, 1, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(8*nc - 9*z - 2*nc*z - 16*nc^2*z + 18*z^2 - 
             12*nc*z^2 - 12*nc^2*z^2 - 9*z^3 - 2*nc*z^3 - 16*nc^2*z^3 + 
             8*nc*z^4))/(12*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-7 + 6*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(-1 + z))) + H[1, 1, 0, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(8*nc - 12*z - 2*nc*z - 13*nc^2*z + 24*z^2 - 
             12*nc*z^2 - 18*nc^2*z^2 - 12*z^3 - 2*nc*z^3 - 13*nc^2*z^3 + 
             8*nc*z^4))/(12*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-8 + 7*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(-1 + z))) + H[1, 0, 0, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(8*nc - 81*z + 52*nc*z - 91*nc^2*z + 162*z^2 - 
             120*nc*z^2 + 6*nc^2*z^2 - 81*z^3 + 52*nc*z^3 - 91*nc^2*z^3 + 
             8*nc*z^4))/(48*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-31 + 15*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 
           0])/(8*nc^2*(-1 + z))) + H[1, 0, 1, 1, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(16*nc - 18*z - 4*nc*z - 17*nc^2*z + 36*z^2 - 
             24*nc*z^2 - 54*nc^2*z^2 - 18*z^3 - 4*nc*z^3 - 17*nc^2*z^3 + 
             16*nc*z^4))/(24*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-14 + 17*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 
           0])/(4*nc^2*(-1 + z))) + H[0, 1, 0, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(2*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-15 - 9*nc - 27*nc^2 - 12*nc*z + 6*nc^2*z + 
             6*z^2 + 5*nc*z^2 - 36*nc^2*z^2 + 16*nc*z^3))/(12*nc^2*(-1 + z)))*
         delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(-3 - 2*nc + 2*nc^2 - 
           5*z^2 + 2*nc*z^2 + 4*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(-1 + z))) + H[0, 1, 1, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(2*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-51 - 18*nc - 39*nc^2 + 42*z - 24*nc*z - 
             18*nc^2*z - 9*z^2 + 10*nc*z^2 - 57*nc^2*z^2 + 32*nc*z^3))/
           (24*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-13 - 4*nc + 9*nc^2 - 17*z^2 + 4*nc*z^2 + 
           13*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc^2*(-1 + z))) + 
      H[0, 0, 1, 0, z]*(((-7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/
           (12*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-33 - 45*nc - 44*nc^2 - 
             24*z - 12*nc^2*z + 30*z^2 - 3*nc*z^2 - 71*nc^2*z^2 + 48*nc*z^3))/
           (24*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-5 - 6*nc + 7*nc^2 - 11*z^2 + 6*nc*z^2 + 
           13*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc^2*(-1 + z))) + 
      H[0, 1, 0, 1, z]*((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(2*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-39 - 18*nc - 33*nc^2 + 18*z - 24*nc*z - 
             30*nc^2*z + 3*z^2 + 10*nc*z^2 - 51*nc^2*z^2 + 32*nc*z^3))/
           (24*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-9 - 4*nc + 11*nc^2 - 13*z^2 + 4*nc*z^2 + 
           15*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc^2*(-1 + z))) + 
      H[0, 0, 1, 1, z]*(((-7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/
           (12*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-51 - 45*nc - 26*nc^2 + 
             12*z - 48*nc^2*z + 12*z^2 - 3*nc*z^2 - 53*nc^2*z^2 + 48*nc*z^3))/
           (24*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-11 - 6*nc + 13*nc^2 - 17*z^2 + 6*nc*z^2 + 
           19*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(4*nc^2*(-1 + z))) + 
      H[0, 0, 0, 0, z]*(((-31*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/
           (48*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-45 - 261*nc - 260*nc^2 - 
             360*z + 72*nc*z + 108*nc^2*z + 270*z^2 - 51*nc*z^2 - 
             395*nc^2*z^2 + 240*nc*z^3))/(96*nc^2*(-1 + z)))*
         delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(15 - 30*nc - nc^2 - 
           15*z^2 + 30*nc*z^2 + 29*nc^2*z^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2*(-1 + z))) + H[0, 0, 0, 1, z]*
       (((-5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(8*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-81 - 117*nc - 72*nc^2 - 48*z + 24*nc*z - 
             60*nc^2*z + 66*z^2 - 19*nc*z^2 - 135*nc^2*z^2 + 112*nc*z^3))/
           (48*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-13 - 14*nc + 19*nc^2 - 27*z^2 + 14*nc*z^2 + 
           33*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc^2*(-1 + z))) + 
      H[0, 1, 1, 1, z]*((-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(2*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-105 - 36*nc - 51*nc^2 + 90*z - 48*nc*z - 
             90*nc^2*z - 21*z^2 + 20*nc*z^2 - 87*nc^2*z^2 + 64*nc*z^3))/
           (48*nc^2*(-1 + z)))*delta[\[CapitalTau]] - 
        ((-1 + nc)*(1 + nc)*(-27 - 8*nc + 27*nc^2 - 35*z^2 + 8*nc*z^2 + 
           35*nc^2*z^2)*PlusD[\[CapitalTau], 0])/(8*nc^2*(-1 + z))) + 
      PlusD[1 - z, 3]*(((-11*(-1 + nc)*(1 + nc))/18 + ((-1 + nc)*(1 + nc)*nf)/
           (9*nc))*PlusD[\[CapitalTau], 0] + (4*(-1 + nc)^2*(1 + nc)^2*
          PlusD[\[CapitalTau], 1])/(3*nc^2)) + H[1, 1, 1, z]*
       (((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(18*nc) - 
          ((-1 + nc)*(1 + nc)*(-256*nc - 504*z + 640*nc*z + 608*nc^2*z + 
             144*Pi^2*z - 144*nc^2*Pi^2*z + 945*z^2 - 768*nc*z^2 - 
             207*nc^2*z^2 - 441*z^3 + 640*nc*z^3 - 401*nc^2*z^3 - 
             144*Pi^2*z^3 + 192*nc^2*Pi^2*z^3 - 256*nc*z^4))/
           (288*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z))/(3*nc) - 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
             3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(6*nc^2*z))*
         PlusD[\[CapitalTau], 0] + (4*(-1 + nc)^2*(1 + nc)^2*(1 + z)*
          PlusD[\[CapitalTau], 1])/nc^2) + H[1, 1, 0, z]*
       (((-5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(128*nc + 252*z - 320*nc*z + 232*nc^2*z + 
             60*Pi^2*z - 90*nc^2*Pi^2*z - 477*z^2 + 384*nc*z^2 + 
             99*nc^2*z^2 + 225*z^3 - 320*nc*z^3 + 205*nc^2*z^3 + 
             60*Pi^2*z^3 - 90*nc^2*Pi^2*z^3 + 128*nc*z^4))/
           (144*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z - nc*z - 8*nc^2*z + 12*z^2 - 
             6*nc*z^2 - 6*nc^2*z^2 - 6*z^3 - nc*z^3 - 8*nc^2*z^3 + 4*nc*z^4))/
           (6*nc^2*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 1])/
         (nc^2*(-1 + z))) + H[1, 0, 1, z]*
       (((-5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(128*nc + 252*z - 320*nc*z + 232*nc^2*z + 
             63*Pi^2*z - 102*nc^2*Pi^2*z - 477*z^2 + 384*nc*z^2 + 
             99*nc^2*z^2 + 225*z^3 - 320*nc*z^3 + 205*nc^2*z^3 + 
             63*Pi^2*z^3 - 102*nc^2*Pi^2*z^3 + 128*nc*z^4))/
           (144*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(8*nc - 9*z - 2*nc*z - 10*nc^2*z + 18*z^2 - 
             12*nc*z^2 - 24*nc^2*z^2 - 9*z^3 - 2*nc*z^3 - 10*nc^2*z^3 + 
             8*nc*z^4))/(12*nc^2*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((-1 + nc)*(1 + nc)*(-7 + 8*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 1])/
         (2*nc^2*(-1 + z))) + H[1, 0, 0, z]*
       (((-5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(128*nc + 288*z - 272*nc*z + 464*nc^2*z + 
             141*Pi^2*z - 201*nc^2*Pi^2*z - 540*z^2 + 288*nc*z^2 + 
             180*nc^2*z^2 + 252*z^3 - 272*nc*z^3 + 428*nc^2*z^3 + 
             141*Pi^2*z^3 - 201*nc^2*Pi^2*z^3 + 128*nc*z^4))/
           (288*nc^2*(-1 + z)*z))*delta[\[CapitalTau]] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(8*nc - 33*z + 16*nc*z - 35*nc^2*z + 66*z^2 - 
             48*nc*z^2 - 18*nc^2*z^2 - 33*z^3 + 16*nc*z^3 - 35*nc^2*z^3 + 
             8*nc*z^4))/(24*nc^2*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(4*nc^2*(-1 + z))) + H[0, 1, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(3 + 2*z + 5*z^2))/(12*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(27 - 168*nc + 135*nc^2 + 15*Pi^2 + 9*nc*Pi^2 - 
             39*nc^2*Pi^2 - 216*z + 192*nc*z + 84*nc^2*z + 261*z^2 - 
             152*nc*z^2 + 129*nc^2*z^2 + 24*Pi^2*z^2 - 9*nc*Pi^2*z^2 - 
             48*nc^2*Pi^2*z^2 + 128*nc*z^3))/(72*nc^2*(-1 + z)))*
         delta[\[CapitalTau]] + (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/
           (2*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-18 - 9*nc - 21*nc^2 + 
             6*z - 12*nc*z - 6*nc^2*z + 3*z^2 + 5*nc*z^2 - 30*nc^2*z^2 + 
             16*nc*z^3))/(12*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 0] + 
        ((-1 + nc)*(1 + nc)*(-2 - nc + 2*nc^2 - 3*z^2 + nc*z^2 + 3*nc^2*z^2)*
          PlusD[\[CapitalTau], 1])/(nc^2*(-1 + z))) + 
      H[0, 1, 1, z]*((-((-1 + nc)*(1 + nc)*nf*(3 + 2*z + 5*z^2))/
           (12*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(108 - 672*nc + 540*nc^2 + 
             123*Pi^2 + 36*nc*Pi^2 - 171*nc^2*Pi^2 - 846*z + 768*nc*z + 
             354*nc^2*z + 1026*z^2 - 608*nc*z^2 + 498*nc^2*z^2 + 
             159*Pi^2*z^2 - 36*nc*Pi^2*z^2 - 207*nc^2*Pi^2*z^2 + 512*nc*z^3))/
           (288*nc^2*(-1 + z)))*delta[\[CapitalTau]] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(2*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(-51 - 18*nc - 27*nc^2 + 42*z - 24*nc*z - 
             42*nc^2*z - 9*z^2 + 10*nc*z^2 - 45*nc^2*z^2 + 32*nc*z^3))/
           (24*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 0] + 
        ((-1 + nc)*(1 + nc)*(-13 - 4*nc + 13*nc^2 - 17*z^2 + 4*nc*z^2 + 
           17*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(4*nc^2*(-1 + z))) + 
      H[0, 0, 1, z]*((-((-1 + nc)*(1 + nc)*nf*(17 + 18*z + 35*z^2))/
           (72*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(126 - 1056*nc + 578*nc^2 + 
             57*Pi^2 + 54*nc*Pi^2 - 171*nc^2*Pi^2 - 1242*z + 1248*nc*z + 
             414*nc^2*z + 1548*z^2 - 960*nc*z^2 + 560*nc^2*z^2 + 
             111*Pi^2*z^2 - 54*nc*Pi^2*z^2 - 225*nc^2*Pi^2*z^2 + 768*nc*z^3))/
           (288*nc^2*(-1 + z)))*delta[\[CapitalTau]] + 
        ((7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(12*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(-45 - 45*nc - 32*nc^2 - 36*nc^2*z + 18*z^2 - 
             3*nc*z^2 - 59*nc^2*z^2 + 48*nc*z^3))/(24*nc^2*(-1 + z)))*
         PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(-9 - 6*nc + 11*nc^2 - 
           15*z^2 + 6*nc*z^2 + 17*nc^2*z^2)*PlusD[\[CapitalTau], 1])/
         (4*nc^2*(-1 + z))) + H[0, 0, 0, z]*
       ((-((-1 + nc)*(1 + nc)*nf*(11 + 14*z + 25*z^2))/(48*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(270 - 2496*nc + 1194*nc^2 + 195*Pi^2 + 
             138*nc*Pi^2 - 309*nc^2*Pi^2 - 2934*z + 2976*nc*z + 834*nc^2*z + 
             3672*z^2 - 2272*nc*z^2 + 1236*nc^2*z^2 + 333*Pi^2*z^2 - 
             138*nc*Pi^2*z^2 - 447*nc^2*Pi^2*z^2 + 1792*nc*z^3))/
           (576*nc^2*(-1 + z)))*delta[\[CapitalTau]] + 
        ((5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(8*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(-45 - 117*nc - 108*nc^2 - 120*z + 24*nc*z + 
             12*nc^2*z + 102*z^2 - 19*nc*z^2 - 171*nc^2*z^2 + 112*nc*z^3))/
           (48*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 0] + 
        ((-1 + nc)*(1 + nc)*(-1 - 14*nc + 7*nc^2 - 15*z^2 + 14*nc*z^2 + 
           21*nc^2*z^2)*PlusD[\[CapitalTau], 1])/(8*nc^2*(-1 + z))) + 
      ((5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(36*nc) + 
        ((-1 + nc)*(1 + nc)*(32*nc + 63*z - 48*nc*z - 76*nc^2*z - 21*Pi^2*z + 
           6*nc*Pi^2*z + 24*nc^2*Pi^2*z - 63*z^2 + 48*nc*z^2 - 58*nc^2*z^2 - 
           21*Pi^2*z^2 + 6*nc*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 - 32*nc*z^3))/
         (72*nc^2*z))*PlusD[\[CapitalTau], 2] + PlusD[1 - z, 2]*
       (((-5*(-1 + nc)*(1 + nc)*nf)/(18*nc) - ((-1 + nc)*(1 + nc)*
            (-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(36*nc^2))*
         PlusD[\[CapitalTau], 0] + ((-11*(-1 + nc)*(1 + nc))/6 + 
          ((-1 + nc)*(1 + nc)*nf)/(3*nc))*PlusD[\[CapitalTau], 1] + 
        (2*(-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 2])/nc^2) + 
      (-((-1 + nc)*(1 + nc)*nf*(1 + z))/(18*nc) + 
        ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
           3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(36*nc^2*z))*
       PlusD[\[CapitalTau], 3] - ((-1 + nc)^2*(1 + nc)^2*(1 + z)*
        PlusD[\[CapitalTau], 4])/(6*nc^2) + PlusD[\[CapitalTau], 1]*
       (((-1 + nc)*(1 + nc)*nf*(74 - 3*Pi^2 - 36*z - 38*z^2 + 15*Pi^2*z^2))/
         (216*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(416*nc + 12*nc*Pi^2 + 
           702*z - 554*nc*z + 682*nc^2*z + 144*Pi^2*z + 51*nc*Pi^2*z - 
           159*nc^2*Pi^2*z - 1512*z^2 + 276*nc*z^2 + 144*nc^2*z^2 - 
           108*Pi^2*z^2 + 54*nc*Pi^2*z^2 + 144*nc^2*Pi^2*z^2 + 810*z^3 - 
           554*nc*z^3 - 826*nc^2*z^3 + 18*Pi^2*z^3 - 33*nc*Pi^2*z^3 + 
           93*nc^2*Pi^2*z^3 + 416*nc*z^4 - 84*nc*Pi^2*z^4 + 36*z*Zeta[3] - 
           216*nc*z*Zeta[3] - 1872*nc^2*z*Zeta[3] - 2196*z^3*Zeta[3] + 
           216*nc*z^3*Zeta[3] + 1872*nc^2*z^3*Zeta[3]))/(432*nc^2*(-1 + z)*
          z)) + PlusD[\[CapitalTau], 0]*
       (-((-1 + nc)*(1 + nc)*nf*(418 - 51*Pi^2 - 180*z + 36*Pi^2*z - 
            238*z^2 + 75*Pi^2*z^2 - 144*Zeta[3] + 360*z^2*Zeta[3]))/
         (1296*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(12800*nc + 480*nc*Pi^2 + 
           17820*z - 54140*nc*z - 16540*nc^2*z + 135*Pi^2*z + 
           3840*nc*Pi^2*z + 2850*nc^2*Pi^2*z + 378*Pi^4*z - 108*nc*Pi^4*z + 
           144*nc^2*Pi^4*z - 29160*z^2 + 82680*nc*z^2 - 9000*nc^2*z^2 + 
           4590*Pi^2*z^2 - 4320*nc*Pi^2*z^2 - 2250*nc^2*Pi^2*z^2 + 
           11340*z^3 - 54140*nc*z^3 + 25540*nc^2*z^3 - 6885*Pi^2*z^3 + 
           3360*nc*Pi^2*z^3 - 3000*nc^2*Pi^2*z^3 + 108*nc*Pi^4*z^3 + 
           342*nc^2*Pi^4*z^3 + 12800*nc*z^4 - 3360*nc*Pi^2*z^4 + 
           720*nc*Zeta[3] - 31860*z*Zeta[3] - 5040*nc*z*Zeta[3] + 
           31680*nc^2*z*Zeta[3] + 47520*z^2*Zeta[3] - 7560*nc*z^2*Zeta[3] - 
           37800*nc^2*z^2*Zeta[3] - 20520*z^3*Zeta[3] + 2520*nc*z^3*Zeta[3] - 
           900*nc^2*z^3*Zeta[3] + 9360*nc*z^4*Zeta[3]))/(12960*nc^2*(-1 + z)*
          z)) + PlusD[1 - z, 1]*(((-5*(-1 + nc)*(1 + nc)*nf)/(9*nc) - 
          ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(18*nc^2))*
         PlusD[\[CapitalTau], 1] + ((-11*(-1 + nc)*(1 + nc))/6 + 
          ((-1 + nc)*(1 + nc)*nf)/(3*nc))*PlusD[\[CapitalTau], 2] + 
        (4*(-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 3])/(3*nc^2) + 
        PlusD[\[CapitalTau], 0]*(-((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/
           (108*nc) + ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 
             1008*Zeta[3] + 1764*nc^2*Zeta[3]))/(216*nc^2))) + 
      PlusD[1 - z, 0]*(((-5*(-1 + nc)*(1 + nc)*nf)/(18*nc) - 
          ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(36*nc^2))*
         PlusD[\[CapitalTau], 2] + ((-11*(-1 + nc)*(1 + nc))/18 + 
          ((-1 + nc)*(1 + nc)*nf)/(9*nc))*PlusD[\[CapitalTau], 3] + 
        ((-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 4])/(3*nc^2) + 
        PlusD[\[CapitalTau], 0]*(((-1 + nc)*(1 + nc)*nf*(-328 + 45*Pi^2 + 
             252*Zeta[3]))/(648*nc) + ((-1 + nc)*(1 + nc)*
            (4856*nc^2 - 603*nc^2*Pi^2 - 27*Pi^4 + 9*nc^2*Pi^4 - 
             2772*nc^2*Zeta[3]))/(1296*nc^2)) + PlusD[\[CapitalTau], 1]*
         (-((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/(108*nc) + 
          ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 1008*Zeta[3] + 
             1764*nc^2*Zeta[3]))/(216*nc^2))) + 
      H[0, 0, z]*((((-1 + nc)*(1 + nc)*nf*(17 + 18*z + 35*z^2))/
           (72*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(126 - 1056*nc + 578*nc^2 + 
             111*Pi^2 + 66*nc*Pi^2 - 165*nc^2*Pi^2 - 1278*z + 1248*nc*z + 
             378*nc^2*z + 1584*z^2 - 960*nc*z^2 + 596*nc^2*z^2 + 
             177*Pi^2*z^2 - 66*nc*Pi^2*z^2 - 231*nc^2*Pi^2*z^2 + 768*nc*z^3))/
           (288*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 0] + 
        ((-7*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(12*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(-33 - 45*nc - 44*nc^2 - 24*z - 12*nc^2*z + 
             30*z^2 - 3*nc*z^2 - 71*nc^2*z^2 + 48*nc*z^3))/
           (24*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 1] - 
        ((-1 + nc)*(1 + nc)*(-5 - 6*nc + 7*nc^2 - 11*z^2 + 6*nc*z^2 + 
           13*nc^2*z^2)*PlusD[\[CapitalTau], 2])/(8*nc^2*(-1 + z)) + 
        delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*nf*(-194 + 69*Pi^2 - 
             324*z - 266*z^2 + 69*Pi^2*z^2))/(864*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(270 + 2886*nc + 3856*nc^2 - 531*Pi^2 - 
             567*nc*Pi^2 - 84*nc^2*Pi^2 + 9936*z - 4368*nc*z + 864*nc^2*z + 
             72*Pi^2*z + 144*nc*Pi^2*z - 756*nc^2*Pi^2*z - 7614*z^2 + 
             6474*nc*z^2 + 4648*nc^2*z^2 + 162*Pi^2*z^2 - 105*nc*Pi^2*z^2 - 
             381*nc^2*Pi^2*z^2 - 4992*nc*z^3 + 528*nc*Pi^2*z^3 + 
             5904*Zeta[3] + 1728*nc*Zeta[3] - 5328*nc^2*Zeta[3] + 
             7632*z^2*Zeta[3] - 1728*nc*z^2*Zeta[3] - 7056*nc^2*z^2*Zeta[3]))/
           (1728*nc^2*(-1 + z)))) + H[0, 1, z]*
       ((((-1 + nc)*(1 + nc)*nf*(3 + 2*z + 5*z^2))/(12*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(27 - 168*nc + 135*nc^2 + 18*Pi^2 + 9*nc*Pi^2 - 
             42*nc^2*Pi^2 - 216*z + 192*nc*z + 84*nc^2*z + 261*z^2 - 
             152*nc*z^2 + 129*nc^2*z^2 + 27*Pi^2*z^2 - 9*nc*Pi^2*z^2 - 
             51*nc^2*Pi^2*z^2 + 128*nc*z^3))/(72*nc^2*(-1 + z)))*
         PlusD[\[CapitalTau], 0] + (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/
           (2*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-24 - 9*nc - 15*nc^2 + 
             18*z - 12*nc*z - 18*nc^2*z - 3*z^2 + 5*nc*z^2 - 24*nc^2*z^2 + 
             16*nc*z^3))/(12*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 1] - 
        ((-1 + nc)*(1 + nc)*(-3 - nc + 3*nc^2 - 4*z^2 + nc*z^2 + 4*nc^2*z^2)*
          PlusD[\[CapitalTau], 2])/(2*nc^2*(-1 + z)) + delta[\[CapitalTau]]*
         (((-1 + nc)*(1 + nc)*nf*(-30 + 9*Pi^2 - 44*z - 38*z^2 + 9*Pi^2*z^2))/
           (144*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(108 + 510*nc + 
             1962*nc^2 - 162*Pi^2 - 81*nc*Pi^2 - 45*nc^2*Pi^2 + 3456*z - 
             552*nc*z + 192*nc^2*z + 54*Pi^2*z - 108*nc*Pi^2*z - 
             342*nc^2*Pi^2*z - 2700*z^2 + 1706*nc*z^2 + 2046*nc^2*z^2 + 
             27*Pi^2*z^2 + 45*nc*Pi^2*z^2 - 126*nc^2*Pi^2*z^2 - 1664*nc*z^3 + 
             144*nc*Pi^2*z^3 + 1188*Zeta[3] + 504*nc*Zeta[3] - 
             2916*nc^2*Zeta[3] + 1692*z^2*Zeta[3] - 504*nc*z^2*Zeta[3] - 
             3420*nc^2*z^2*Zeta[3]))/(864*nc^2*(-1 + z)))) + 
      H[0, z]*((-((-1 + nc)*(1 + nc)*nf*(3 + 2*z + 5*z^2))/(12*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(54 - 336*nc + 270*nc^2 + 63*Pi^2 + 
             30*nc*Pi^2 - 87*nc^2*Pi^2 - 450*z + 384*nc*z + 150*nc^2*z + 
             540*z^2 - 304*nc*z^2 + 276*nc^2*z^2 + 93*Pi^2*z^2 - 
             30*nc*Pi^2*z^2 - 117*nc^2*Pi^2*z^2 + 256*nc*z^3))/
           (144*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 1] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(4*nc*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(-21 - 9*nc - 18*nc^2 + 12*z - 12*nc*z - 
             12*nc^2*z + 5*nc*z^2 - 27*nc^2*z^2 + 16*nc*z^3))/
           (24*nc^2*(-1 + z)))*PlusD[\[CapitalTau], 2] + 
        ((-1 + nc)*(1 + nc)*(-5 - 2*nc + 5*nc^2 - 7*z^2 + 2*nc*z^2 + 
           7*nc^2*z^2)*PlusD[\[CapitalTau], 3])/(12*nc^2*(-1 + z)) + 
        PlusD[\[CapitalTau], 0]*(-((-1 + nc)*(1 + nc)*nf*(-30 + 11*Pi^2 - 
              44*z - 38*z^2 + 11*Pi^2*z^2))/(144*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(54 + 510*nc + 1908*nc^2 - 279*Pi^2 - 
             243*nc*Pi^2 - 30*nc^2*Pi^2 + 3456*z - 552*nc*z + 192*nc^2*z + 
             108*Pi^2*z + 36*nc*Pi^2*z - 396*nc^2*Pi^2*z - 2646*z^2 + 
             1706*nc*z^2 + 2100*nc^2*z^2 + 36*Pi^2*z^2 - 33*nc*Pi^2*z^2 - 
             165*nc^2*Pi^2*z^2 - 1664*nc*z^3 + 240*nc*Pi^2*z^3 + 
             3312*Zeta[3] + 720*nc*Zeta[3] - 2880*nc^2*Zeta[3] + 
             4032*z^2*Zeta[3] - 720*nc*z^2*Zeta[3] - 3600*nc^2*z^2*Zeta[3]))/
           (864*nc^2*(-1 + z))) + delta[\[CapitalTau]]*
         (((-1 + nc)*(1 + nc)*nf*(-186 + 25*Pi^2 - 232*z + 30*Pi^2*z - 
             238*z^2 + 55*Pi^2*z^2 + 288*Zeta[3] + 288*z^2*Zeta[3]))/
           (864*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-6480 + 348720*nc - 
             264240*nc^2 + 5940*Pi^2 - 53280*nc*Pi^2 + 26580*nc^2*Pi^2 - 
             1629*Pi^4 + 702*nc*Pi^4 - 819*nc^2*Pi^4 + 181440*z - 
             661440*nc*z + 13920*nc^2*z - 61020*Pi^2*z + 63360*nc*Pi^2*z + 
             20340*nc^2*Pi^2*z - 278640*z^2 + 517520*nc*z^2 - 
             254640*nc^2*z^2 + 76680*Pi^2*z^2 - 48480*nc*Pi^2*z^2 + 
             25320*nc^2*Pi^2*z^2 - 927*Pi^4*z^2 - 702*nc*Pi^4*z^2 - 
             1521*nc^2*Pi^4*z^2 - 204800*nc*z^3 + 38400*nc*Pi^2*z^3 + 
             241920*Zeta[3] + 103680*nc*Zeta[3] - 8640*nc^2*Zeta[3] - 
             267840*z*Zeta[3] + 8640*nc*z*Zeta[3] + 267840*nc^2*z*Zeta[3] + 
             90720*z^2*Zeta[3] + 2880*nc*z^2*Zeta[3] + 56160*nc^2*z^2*
              Zeta[3] - 115200*nc*z^3*Zeta[3]))/(103680*nc^2*(-1 + z)))) + 
      H[1, 0, z]*(((5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(128*nc + 252*z - 320*nc*z + 232*nc^2*z + 
             69*Pi^2*z - 105*nc^2*Pi^2*z - 486*z^2 + 384*nc*z^2 + 
             90*nc^2*z^2 + 234*z^3 - 320*nc*z^3 + 214*nc^2*z^3 + 
             69*Pi^2*z^3 - 105*nc^2*Pi^2*z^3 + 128*nc*z^4))/
           (144*nc^2*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(3*nc*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(8*nc - 9*z - 2*nc*z - 13*nc^2*z + 18*z^2 - 
             12*nc*z^2 - 18*nc^2*z^2 - 9*z^3 - 2*nc*z^3 - 13*nc^2*z^3 + 
             8*nc*z^4))/(12*nc^2*(-1 + z)*z))*PlusD[\[CapitalTau], 1] - 
        (7*(-1 + nc)^2*(1 + nc)^2*(1 + z^2)*PlusD[\[CapitalTau], 2])/
         (4*nc^2*(-1 + z)) + delta[\[CapitalTau]]*
         (((-1 + nc)*(1 + nc)*nf*(-38 + 9*Pi^2 - 36*z - 38*z^2 + 9*Pi^2*z^2))/
           (216*nc*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-832*nc + 24*nc*Pi^2 - 
             1350*z + 1108*nc*z + 1922*nc^2*z - 171*Pi^2*z + 102*nc*Pi^2*z + 
             9*nc^2*Pi^2*z + 3024*z^2 - 552*nc*z^2 - 288*nc^2*z^2 + 
             342*Pi^2*z^2 - 252*nc*Pi^2*z^2 - 414*nc^2*Pi^2*z^2 - 1674*z^3 + 
             1108*nc*z^3 + 1598*nc^2*z^3 - 171*Pi^2*z^3 + 102*nc*Pi^2*z^3 + 
             9*nc^2*Pi^2*z^3 - 832*nc*z^4 + 24*nc*Pi^2*z^4 + 1872*z*Zeta[3] - 
             3384*nc^2*z*Zeta[3] + 1872*z^3*Zeta[3] - 3384*nc^2*z^3*Zeta[3]))/
           (864*nc^2*(-1 + z)*z))) + H[1, 1, z]*
       (((5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(18*nc) + 
          ((-1 + nc)*(1 + nc)*(-128*nc - 252*z + 320*nc*z + 304*nc^2*z + 
             72*Pi^2*z - 72*nc^2*Pi^2*z + 477*z^2 - 384*nc*z^2 - 
             99*nc^2*z^2 - 225*z^3 + 320*nc*z^3 - 205*nc^2*z^3 - 
             72*Pi^2*z^3 + 96*nc^2*Pi^2*z^3 - 128*nc*z^4))/
           (144*nc^2*(-1 + z)*z))*PlusD[\[CapitalTau], 0] + 
        (-((-1 + nc)*(1 + nc)*nf*(1 + z))/(3*nc) + 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
             3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(6*nc^2*z))*
         PlusD[\[CapitalTau], 1] - (2*(-1 + nc)^2*(1 + nc)^2*(1 + z)*
          PlusD[\[CapitalTau], 2])/nc^2 + delta[\[CapitalTau]]*
         (((-1 + nc)*(1 + nc)*nf*(-74 + 9*Pi^2 - 38*z + 9*Pi^2*z))/(216*nc) - 
          ((-1 + nc)*(1 + nc)*(832*nc - 72*nc*Pi^2 + 1323*z - 1108*nc*z + 
             1283*nc^2*z + 108*Pi^2*z + 18*nc*Pi^2*z - 378*nc^2*Pi^2*z - 
             3024*z^2 + 552*nc*z^2 + 288*nc^2*z^2 - 216*Pi^2*z^2 + 
             108*nc*Pi^2*z^2 + 360*nc^2*Pi^2*z^2 + 1701*z^3 - 1108*nc*z^3 - 
             1571*nc^2*z^3 + 108*Pi^2*z^3 + 18*nc*Pi^2*z^3 + 
             18*nc^2*Pi^2*z^3 + 832*nc*z^4 - 72*nc*Pi^2*z^4 + 
             2016*z*Zeta[3] - 3744*nc^2*z*Zeta[3] - 2016*z^3*Zeta[3] + 
             3312*nc^2*z^3*Zeta[3]))/(864*nc^2*(-1 + z)*z))) + 
      H[1, z]*(((-5*(-1 + nc)*(1 + nc)*nf*(1 + z))/(18*nc) - 
          ((-1 + nc)*(1 + nc)*(-64*nc - 126*z + 160*nc*z + 152*nc^2*z + 
             42*Pi^2*z - 30*nc^2*Pi^2*z + 243*z^2 - 192*nc*z^2 - 
             45*nc^2*z^2 - 117*z^3 + 160*nc*z^3 - 107*nc^2*z^3 - 
             30*Pi^2*z^3 + 54*nc^2*Pi^2*z^3 - 64*nc*z^4))/(72*nc^2*(-1 + z)*
            z))*PlusD[\[CapitalTau], 1] + 
        (((-1 + nc)*(1 + nc)*nf*(1 + z))/(6*nc) - 
          ((-1 + nc)*(1 + nc)*(4*nc - 6*z + 3*nc*z + 17*nc^2*z + 6*z^2 - 
             3*nc*z^2 + 5*nc^2*z^2 - 4*nc*z^3))/(12*nc^2*z))*
         PlusD[\[CapitalTau], 2] + (2*(-1 + nc)^2*(1 + nc)^2*(1 + z)*
          PlusD[\[CapitalTau], 3])/(3*nc^2) + PlusD[\[CapitalTau], 0]*
         (-((-1 + nc)*(1 + nc)*nf*(-74 + 9*Pi^2 - 38*z + 9*Pi^2*z))/
           (216*nc) - ((-1 + nc)*(1 + nc)*(-416*nc + 36*nc*Pi^2 - 675*z + 
             554*nc*z - 655*nc^2*z - 36*Pi^2*z - 9*nc*Pi^2*z + 
             207*nc^2*Pi^2*z + 1512*z^2 - 276*nc*z^2 - 144*nc^2*z^2 + 
             72*Pi^2*z^2 - 54*nc*Pi^2*z^2 - 216*nc^2*Pi^2*z^2 - 837*z^3 + 
             554*nc*z^3 + 799*nc^2*z^3 - 36*Pi^2*z^3 - 9*nc*Pi^2*z^3 + 
             9*nc^2*Pi^2*z^3 - 416*nc*z^4 + 36*nc*Pi^2*z^4 - 1116*z*Zeta[3] + 
             1764*nc^2*z*Zeta[3] + 900*z^3*Zeta[3] - 1764*nc^2*z^3*Zeta[3]))/
           (432*nc^2*(-1 + z)*z)) + delta[\[CapitalTau]]*
         (((-1 + nc)*(1 + nc)*nf*(-418 + 45*Pi^2 - 238*z + 45*Pi^2*z + 
             252*Zeta[3] + 252*z*Zeta[3]))/(1296*nc) + 
          ((-1 + nc)*(1 + nc)*(25600*nc - 2880*nc*Pi^2 + 37260*z - 
             108280*nc*z - 31460*nc^2*z - 5670*Pi^2*z + 7200*nc*Pi^2*z + 
             6840*nc^2*Pi^2*z + 198*Pi^4*z + 72*nc^2*Pi^4*z - 58320*z^2 + 
             165360*nc*z^2 - 18000*nc^2*z^2 + 10665*Pi^2*z^2 - 
             8640*nc*Pi^2*z^2 - 2295*nc^2*Pi^2*z^2 + 21060*z^3 - 
             108280*nc*z^3 + 49460*nc^2*z^3 - 4995*Pi^2*z^3 + 
             7200*nc*Pi^2*z^3 - 4545*nc^2*Pi^2*z^3 - 342*Pi^4*z^3 + 
             252*nc^2*Pi^4*z^3 + 25600*nc*z^4 - 2880*nc*Pi^2*z^4 + 
             10080*nc*Zeta[3] - 11880*z*Zeta[3] - 2520*nc*z*Zeta[3] + 
             65520*nc^2*z*Zeta[3] + 23760*z^2*Zeta[3] - 15120*nc*z^2*
              Zeta[3] - 75600*nc^2*z^2*Zeta[3] - 11880*z^3*Zeta[3] - 
             2520*nc*z^3*Zeta[3] + 10080*nc^2*z^3*Zeta[3] + 
             10080*nc*z^4*Zeta[3]))/(25920*nc^2*(-1 + z)*z))) + 
      delta[1 - z]*(((-5*(-1 + nc)*(1 + nc)*nf)/(54*nc) - 
          ((-1 + nc)*(1 + nc)*(-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/
           (108*nc^2))*PlusD[\[CapitalTau], 3] + 
        ((-11*(-1 + nc)*(1 + nc))/72 + ((-1 + nc)*(1 + nc)*nf)/(36*nc))*
         PlusD[\[CapitalTau], 4] + ((-1 + nc)^2*(1 + nc)^2*
          PlusD[\[CapitalTau], 5])/(15*nc^2) + PlusD[\[CapitalTau], 1]*
         (((-1 + nc)*(1 + nc)*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/(648*nc) + 
          ((-1 + nc)*(1 + nc)*(4856*nc^2 - 603*nc^2*Pi^2 - 27*Pi^4 + 
             9*nc^2*Pi^4 - 2772*nc^2*Zeta[3]))/(1296*nc^2)) + 
        PlusD[\[CapitalTau], 2]*(-((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/
           (216*nc) + ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 
             1008*Zeta[3] + 1764*nc^2*Zeta[3]))/(432*nc^2)) + 
        PlusD[\[CapitalTau], 0]*(((-1 + nc)*(1 + nc)*nf*(7808 - 1008*Pi^2 + 
             27*Pi^4 - 5040*Zeta[3]))/(15552*nc) - 
          ((-1 + nc)*(1 + nc)*(583040*nc^2 - 72720*nc^2*Pi^2 + 
             1485*nc^2*Pi^4 - 337680*nc^2*Zeta[3] - 90720*Pi^2*Zeta[3] + 
             167400*nc^2*Pi^2*Zeta[3] + 482112*Zeta[5] - 1318032*nc^2*
              Zeta[5]))/(155520*nc^2))) + delta[\[CapitalTau]]*
       (((-5*(-1 + nc)*(1 + nc)*nf)/(54*nc) - ((-1 + nc)*(1 + nc)*
            (-67*nc^2 - 18*Pi^2 + 21*nc^2*Pi^2))/(108*nc^2))*
         PlusD[1 - z, 3] + ((-11*(-1 + nc)*(1 + nc))/72 + 
          ((-1 + nc)*(1 + nc)*nf)/(36*nc))*PlusD[1 - z, 4] + 
        ((-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 5])/(15*nc^2) - 
        ((-1 + nc)*(1 + nc)*nf*(-49120 + 5820*Pi^2 + 81*Pi^4 + 20160*z - 
           6840*Pi^2*z + 28960*z^2 - 5700*Pi^2*z^2 + 351*Pi^4*z^2 + 
           27360*Zeta[3] - 12960*z*Zeta[3] - 36000*z^2*Zeta[3]))/
         (155520*nc*(-1 + z)) + PlusD[1 - z, 1]*
         (((-1 + nc)*(1 + nc)*nf*(-328 + 45*Pi^2 + 252*Zeta[3]))/(648*nc) + 
          ((-1 + nc)*(1 + nc)*(4856*nc^2 - 603*nc^2*Pi^2 - 27*Pi^4 + 
             9*nc^2*Pi^4 - 2772*nc^2*Zeta[3]))/(1296*nc^2)) + 
        PlusD[1 - z, 2]*(-((-1 + nc)*(1 + nc)*nf*(-56 + 9*Pi^2))/(216*nc) + 
          ((-1 + nc)*(1 + nc)*(-808*nc^2 + 99*nc^2*Pi^2 - 1008*Zeta[3] + 
             1764*nc^2*Zeta[3]))/(432*nc^2)) + 
        ((-1 + nc)*(1 + nc)*(-309760*nc - 12480*nc*Pi^2 - 252*nc*Pi^4 - 
           505440*z + 407200*nc*z - 281360*nc^2*z - 27540*Pi^2*z - 
           13980*nc*Pi^2*z + 55740*nc^2*Pi^2*z - 378*Pi^4*z + 
           5247*nc*Pi^4*z - 3699*nc^2*Pi^4*z + 1244160*z^2 - 194880*nc*z^2 - 
           370080*nc^2*z^2 - 162000*Pi^2*z^2 + 24840*nc*Pi^2*z^2 - 
           15840*nc^2*Pi^2*z^2 + 7236*Pi^4*z^2 - 3510*nc*Pi^4*z^2 + 
           5292*nc^2*Pi^4*z^2 - 738720*z^3 + 407200*nc*z^3 + 
           651440*nc^2*z^3 + 137700*Pi^2*z^3 - 85740*nc*Pi^2*z^3 - 
           97980*nc^2*Pi^2*z^3 - 4914*Pi^4*z^3 + 2223*nc*Pi^4*z^3 + 
           1215*nc^2*Pi^4*z^3 - 309760*nc*z^4 + 87360*nc*Pi^2*z^4 - 
           3708*nc*Pi^4*z^4 - 23040*nc*Zeta[3] - 103680*z*Zeta[3] + 
           420480*nc*z*Zeta[3] + 342000*nc^2*z*Zeta[3] + 
           18360*Pi^2*z*Zeta[3] - 36720*nc*Pi^2*z*Zeta[3] - 
           179280*nc^2*Pi^2*z*Zeta[3] + 557280*z^2*Zeta[3] - 
           483840*nc*z^2*Zeta[3] - 194400*nc^2*z^2*Zeta[3] - 
           609120*z^3*Zeta[3] + 385920*nc*z^3*Zeta[3] - 320400*nc^2*z^3*
            Zeta[3] - 199800*Pi^2*z^3*Zeta[3] + 36720*nc*Pi^2*z^3*Zeta[3] + 
           192240*nc^2*Pi^2*z^3*Zeta[3] - 299520*nc*z^4*Zeta[3] + 
           937008*z*Zeta[5] + 116640*nc*z*Zeta[5] + 1337472*nc^2*z*Zeta[5] + 
           2017872*z^3*Zeta[5] - 116640*nc*z^3*Zeta[5] - 1415232*nc^2*z^3*
            Zeta[5]))/(311040*nc^2*(-1 + z)*z) + PlusD[1 - z, 0]*
         (((-1 + nc)*(1 + nc)*nf*(7808 - 1008*Pi^2 + 27*Pi^4 - 5040*Zeta[3]))/
           (15552*nc) - ((-1 + nc)*(1 + nc)*(583040*nc^2 - 72720*nc^2*Pi^2 + 
             1485*nc^2*Pi^4 - 337680*nc^2*Zeta[3] - 90720*Pi^2*Zeta[3] + 
             167400*nc^2*Pi^2*Zeta[3] + 482112*Zeta[5] - 1318032*nc^2*
              Zeta[5]))/(155520*nc^2)) + delta[1 - z]*
         (-((-1 + nc)*(1 + nc)*nf*(233600 - 29520*Pi^2 + 675*Pi^4 - 
              141120*Zeta[3] + 22680*Pi^2*Zeta[3] - 120528*Zeta[5]))/
           (466560*nc) - ((-1 + nc)*(1 + nc)*(-24492160*nc^2 + 
             3059280*nc^2*Pi^2 - 63315*nc^2*Pi^4 - 1134*Pi^6 + 
             11295*nc^2*Pi^6 + 14253120*nc^2*Zeta[3] - 1746360*nc^2*Pi^2*
              Zeta[3] + 8890560*Zeta[3]^2 - 19368720*nc^2*Zeta[3]^2 + 
             9280656*nc^2*Zeta[5]))/(6531840*nc^2))))
 
IIT[q, Q2, 0] = 0
 
IIT[q, Q2, 1] = 0
 
IIT[q, Q2, 2] = ALARM*ep^3*delta[\[CapitalTau]] + 
    (-((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]])/
       (96*nc*z) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, z])/
       (16*nc))/ep^2 - ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
      delta[\[CapitalTau]]*H[1, 0, z])/(24*nc*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
      H[1, 1, z])/(24*nc*z) + (7*(-1 + nc)*(1 + nc)*(1 + z)*
      delta[\[CapitalTau]]*H[0, 0, 0, z])/(16*nc) + 
    (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 1, z])/
     (8*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 0, z])/
     (4*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, z])/
     (4*nc) + ((-1 + nc)*(1 + nc)*(16 - 24*z + 3*Pi^2*z + 24*z^2 + 
       3*Pi^2*z^2 - 16*z^3)*PlusD[\[CapitalTau], 0])/(72*nc*z) + 
    H[0, 0, z]*(-((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*
         delta[\[CapitalTau]])/(32*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*
        PlusD[\[CapitalTau], 0])/(8*nc)) + 
    H[0, 1, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
         delta[\[CapitalTau]])/(48*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
        PlusD[\[CapitalTau], 0])/(4*nc)) + 
    H[1, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
        delta[\[CapitalTau]])/(9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(24*nc*z)) + 
    (-((-1 + nc)*(1 + nc)*(16 - 24*z + 3*Pi^2*z + 24*z^2 + 3*Pi^2*z^2 - 
          16*z^3)*delta[\[CapitalTau]])/(144*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, z])/(48*nc*z) + (3*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, z])/(16*nc) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, z])/(8*nc) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/
       (48*nc*z) + H[0, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
           delta[\[CapitalTau]])/(96*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/(8*nc)))/ep - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 1])/
     (24*nc*z) + H[0, z]*
     (-((-1 + nc)*(1 + nc)*(-168 + 15*Pi^2 + 24*z + 15*Pi^2*z - 128*z^2)*
         delta[\[CapitalTau]])/(288*nc) + 
      ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 0])/
       (48*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
       (4*nc)) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
      (416 + 12*Pi^2 - 138*z + 63*Pi^2*z + 138*z^2 + 117*Pi^2*z^2 - 416*z^3 + 
       84*Pi^2*z^3 - 216*z*Zeta[3] - 216*z^2*Zeta[3]))/(1728*nc*z) + 
    ep*(-((-1 + nc)*(1 + nc)*(-1 + z)*(1 + 4*z + z^2)*delta[\[CapitalTau]]*
         H[1, 0, 0, z])/(6*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, z])/(12*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, z])/(12*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, z])/(12*nc*z) + 
      (15*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 0, 0, z])/
       (16*nc) + (7*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 0, 0, 1, z])/(8*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, z])/(4*nc) + 
      (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 1, 1, z])/
       (4*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, z])/(2*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, z])/(2*nc) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, 0, z])/
       (2*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 1, 1, z])/(2*nc) + H[0, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(117 + 93*z + 112*z^2)*delta[\[CapitalTau]])/
         (96*nc) - (7*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (8*nc)) + H[0, 0, 1, z]*(-((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*
           delta[\[CapitalTau]])/(16*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/(4*nc)) + H[0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*delta[\[CapitalTau]])/
         (24*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (2*nc)) + H[0, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
           delta[\[CapitalTau]])/(24*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/(2*nc)) + 
      H[1, 0, z]*((2*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
          delta[\[CapitalTau]])/(9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(12*nc*z)) + 
      H[1, 1, z]*((2*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
          delta[\[CapitalTau]])/(9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(12*nc*z)) - 
      ((-1 + nc)*(1 + nc)*(16 - 24*z + 3*Pi^2*z + 24*z^2 + 3*Pi^2*z^2 - 
         16*z^3)*PlusD[\[CapitalTau], 1])/(36*nc*z) + 
      H[0, 1, z]*(-((-1 + nc)*(1 + nc)*(-168 + 9*Pi^2 + 24*z + 9*Pi^2*z - 
            128*z^2)*delta[\[CapitalTau]])/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 0])/
         (24*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
         (2*nc)) + H[0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-176 + 11*Pi^2 + 32*z + 11*Pi^2*z - 128*z^2)*
           delta[\[CapitalTau]])/(96*nc) + ((-1 + nc)*(1 + nc)*
          (15 + 15*z + 16*z^2)*PlusD[\[CapitalTau], 0])/(16*nc) + 
        (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
      H[1, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(-416 + 36*Pi^2 - 278*z + 
           63*Pi^2*z - 416*z^2 + 36*Pi^2*z^2)*delta[\[CapitalTau]])/
         (864*nc*z) - (2*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
          PlusD[\[CapitalTau], 0])/(9*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 1])/(12*nc*z)) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 2])/
       (24*nc*z) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
        (416 + 12*Pi^2 - 138*z + 63*Pi^2*z + 138*z^2 + 117*Pi^2*z^2 - 
         416*z^3 + 84*Pi^2*z^3 - 216*z*Zeta[3] - 216*z^2*Zeta[3]))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
        (-3200 - 120*Pi^2 + 10335*z - 1080*Pi^2*z + 27*Pi^4*z - 10335*z^2 + 
         27*Pi^4*z^2 + 3200*z^3 - 840*Pi^2*z^3 - 180*Zeta[3] + 
         1080*z*Zeta[3] + 2970*z^2*Zeta[3] + 2340*z^3*Zeta[3]))/(6480*nc*z) + 
      H[0, z]*(((-1 + nc)*(1 + nc)*(-168 + 15*Pi^2 + 24*z + 15*Pi^2*z - 
           128*z^2)*PlusD[\[CapitalTau], 0])/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 1])/
         (24*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/
         (4*nc) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (-510 + 243*Pi^2 + 42*z + 207*Pi^2*z - 1664*z^2 + 240*Pi^2*z^2 - 
           720*Zeta[3] - 720*z*Zeta[3]))/(1728*nc))) + 
    ep^2*(-((-1 + nc)*(1 + nc)*(-1 + z)*(2 + 17*z + 2*z^2)*
         delta[\[CapitalTau]]*H[1, 0, 0, 0, z])/(12*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(1 + 4*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, z])/(3*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 0, z])/(6*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, z])/(6*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (1 + z + z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, z])/(nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, z])/(6*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 0, z])/(6*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, z])/(6*nc*z) + (31*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z])/(16*nc) + 
      (15*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 0, 0, 0, 1, z])/(8*nc) + (7*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z])/(4*nc) + 
      (7*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z])/
       (4*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 0, 1, 0, 0, z])/(2*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z])/(2*nc) + 
      (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z])/
       (2*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 0, 1, 1, 1, z])/(2*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 0, 0, 0, z])/nc + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/
       nc + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, 0, z])/nc + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, 1, z])/nc + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z])/
       nc + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, 1, z])/nc + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z])/nc + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z])/
       nc + H[0, 0, 0, 0, z]*(-((-1 + nc)*(1 + nc)*(87 + 63*z + 80*z^2)*
           delta[\[CapitalTau]])/(32*nc) - (15*(-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/(8*nc)) + H[0, 0, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(117 + 93*z + 112*z^2)*delta[\[CapitalTau]])/
         (48*nc) - (7*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (4*nc)) + H[0, 0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*delta[\[CapitalTau]])/
         (8*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (2*nc)) + H[0, 0, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*delta[\[CapitalTau]])/
         (8*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (2*nc)) + H[0, 1, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*delta[\[CapitalTau]])/
         (12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/nc) + 
      H[0, 1, 0, 1, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
           delta[\[CapitalTau]])/(12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc) + H[0, 1, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*delta[\[CapitalTau]])/
         (12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/nc) + 
      H[0, 1, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
           delta[\[CapitalTau]])/(12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc) + H[1, 0, 0, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(8 - z + 8*z^2)*delta[\[CapitalTau]])/
         (18*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(1 + 4*z + z^2)*
          PlusD[\[CapitalTau], 0])/(3*nc*z)) + H[1, 0, 1, z]*
       ((4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*delta[\[CapitalTau]])/
         (9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
          PlusD[\[CapitalTau], 0])/(6*nc*z)) + H[1, 1, 0, z]*
       ((4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*delta[\[CapitalTau]])/
         (9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
          PlusD[\[CapitalTau], 0])/(6*nc*z)) + H[1, 1, 1, z]*
       ((4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*delta[\[CapitalTau]])/
         (9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
          PlusD[\[CapitalTau], 0])/(6*nc*z)) + H[0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-168 + 9*Pi^2 + 24*z + 9*Pi^2*z - 128*z^2)*
           delta[\[CapitalTau]])/(72*nc) + ((-1 + nc)*(1 + nc)*
          (9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 0])/(12*nc) + 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/nc) + 
      H[0, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(-168 + 9*Pi^2 + 24*z + 9*Pi^2*z - 
            128*z^2)*delta[\[CapitalTau]])/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 0])/
         (12*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/nc) + 
      H[0, 0, 1, z]*(-((-1 + nc)*(1 + nc)*(-176 + 9*Pi^2 + 32*z + 9*Pi^2*z - 
            128*z^2)*delta[\[CapitalTau]])/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*PlusD[\[CapitalTau], 0])/
         (8*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
         (2*nc)) + H[0, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1248 + 69*Pi^2 + 240*z + 69*Pi^2*z - 896*z^2)*
           delta[\[CapitalTau]])/(288*nc) + 
        ((-1 + nc)*(1 + nc)*(117 + 93*z + 112*z^2)*PlusD[\[CapitalTau], 0])/
         (48*nc) + (7*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
         (4*nc)) + H[1, 0, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*
          (-416 + 12*Pi^2 - 278*z + 75*Pi^2*z - 416*z^2 + 12*Pi^2*z^2)*
          delta[\[CapitalTau]])/(432*nc*z) - (4*(-1 + nc)*(1 + nc)*(-1 + z)*
          (2 - z + 2*z^2)*PlusD[\[CapitalTau], 0])/(9*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 
           1])/(6*nc*z)) + H[1, 1, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(-416 + 36*Pi^2 - 278*z + 63*Pi^2*z - 
           416*z^2 + 36*Pi^2*z^2)*delta[\[CapitalTau]])/(432*nc*z) - 
        (4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*PlusD[\[CapitalTau], 
           0])/(9*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
          PlusD[\[CapitalTau], 1])/(6*nc*z)) + 
      ((-1 + nc)*(1 + nc)*(16 - 24*z + 3*Pi^2*z + 24*z^2 + 3*Pi^2*z^2 - 
         16*z^3)*PlusD[\[CapitalTau], 2])/(36*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 3])/
       (36*nc*z) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 1]*
        (416 + 12*Pi^2 - 138*z + 63*Pi^2*z + 138*z^2 + 117*Pi^2*z^2 - 
         416*z^3 + 84*Pi^2*z^3 - 216*z*Zeta[3] - 216*z^2*Zeta[3]))/
       (432*nc*z) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
        (-3200 - 120*Pi^2 + 10335*z - 1080*Pi^2*z + 27*Pi^4*z - 10335*z^2 + 
         27*Pi^4*z^2 + 3200*z^3 - 840*Pi^2*z^3 - 180*Zeta[3] + 
         1080*z*Zeta[3] + 2970*z^2*Zeta[3] + 2340*z^3*Zeta[3]))/(3240*nc*z) + 
      H[0, 0, z]*(((-1 + nc)*(1 + nc)*(-176 + 11*Pi^2 + 32*z + 11*Pi^2*z - 
           128*z^2)*PlusD[\[CapitalTau], 0])/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*PlusD[\[CapitalTau], 1])/
         (8*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/
         (4*nc) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (-962 + 189*Pi^2 + 494*z + 141*Pi^2*z - 1664*z^2 + 176*Pi^2*z^2 - 
           576*Zeta[3] - 576*z*Zeta[3]))/(576*nc)) + 
      H[0, 1, z]*(((-1 + nc)*(1 + nc)*(-168 + 9*Pi^2 + 24*z + 9*Pi^2*z - 
           128*z^2)*PlusD[\[CapitalTau], 0])/(72*nc) - 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 1])/
         (12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/
         (2*nc) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (-510 + 81*Pi^2 + 42*z + 189*Pi^2*z - 1664*z^2 + 144*Pi^2*z^2 - 
           504*Zeta[3] - 504*z*Zeta[3]))/(864*nc)) + 
      H[1, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*(-416 + 36*Pi^2 - 278*z + 
            63*Pi^2*z - 416*z^2 + 36*Pi^2*z^2)*PlusD[\[CapitalTau], 0])/
         (432*nc*z) + (4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
          PlusD[\[CapitalTau], 1])/(9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 2])/(12*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]]*
          (-640 + 72*Pi^2 + 1427*z - 36*Pi^2*z - 640*z^2 + 72*Pi^2*z^2 - 
           252*Zeta[3] - 441*z*Zeta[3] - 252*z^2*Zeta[3]))/(648*nc*z)) + 
      H[0, z]*(-((-1 + nc)*(1 + nc)*(-168 + 15*Pi^2 + 24*z + 15*Pi^2*z - 
            128*z^2)*PlusD[\[CapitalTau], 1])/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 2])/
         (24*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 3])/
         (6*nc) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
          (-510 + 243*Pi^2 + 42*z + 207*Pi^2*z - 1664*z^2 + 240*Pi^2*z^2 - 
           720*Zeta[3] - 720*z*Zeta[3]))/(864*nc) + 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(174360 - 26640*Pi^2 + 
           351*Pi^4 - 156360*z + 5040*Pi^2*z + 351*Pi^4*z + 102400*z^2 - 
           19200*Pi^2*z^2 + 51840*Zeta[3] + 56160*z*Zeta[3] + 
           57600*z^2*Zeta[3]))/(51840*nc)) - 
      ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(-309760 - 12480*Pi^2 - 
         252*Pi^4 + 97440*z - 26460*Pi^2*z + 4995*Pi^4*z - 97440*z^2 - 
         1620*Pi^2*z^2 + 1485*Pi^4*z^2 + 309760*z^3 - 87360*Pi^2*z^3 + 
         3708*Pi^4*z^3 - 23040*Zeta[3] + 397440*z*Zeta[3] - 
         36720*Pi^2*z*Zeta[3] - 86400*z^2*Zeta[3] - 36720*Pi^2*z^2*Zeta[3] + 
         299520*z^3*Zeta[3] + 116640*z*Zeta[5] + 116640*z^2*Zeta[5]))/
       (311040*nc*z))
 
IIT[q, Q2bar, 0] = 0
 
IIT[q, Q2bar, 1] = 0
 
IIT[q, Q2bar, 2] = ALARM*ep^3*delta[\[CapitalTau]] + 
    (-((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]])/
       (96*nc*z) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, z])/
       (16*nc))/ep^2 - ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
      delta[\[CapitalTau]]*H[1, 0, z])/(24*nc*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
      H[1, 1, z])/(24*nc*z) + (7*(-1 + nc)*(1 + nc)*(1 + z)*
      delta[\[CapitalTau]]*H[0, 0, 0, z])/(16*nc) + 
    (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 1, z])/
     (8*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 0, z])/
     (4*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, z])/
     (4*nc) + ((-1 + nc)*(1 + nc)*(16 - 24*z + 3*Pi^2*z + 24*z^2 + 
       3*Pi^2*z^2 - 16*z^3)*PlusD[\[CapitalTau], 0])/(72*nc*z) + 
    H[0, 0, z]*(-((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*
         delta[\[CapitalTau]])/(32*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*
        PlusD[\[CapitalTau], 0])/(8*nc)) + 
    H[0, 1, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
         delta[\[CapitalTau]])/(48*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
        PlusD[\[CapitalTau], 0])/(4*nc)) + 
    H[1, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
        delta[\[CapitalTau]])/(9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(24*nc*z)) + 
    (-((-1 + nc)*(1 + nc)*(16 - 24*z + 3*Pi^2*z + 24*z^2 + 3*Pi^2*z^2 - 
          16*z^3)*delta[\[CapitalTau]])/(144*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, z])/(48*nc*z) + (3*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, z])/(16*nc) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, z])/(8*nc) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/
       (48*nc*z) + H[0, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
           delta[\[CapitalTau]])/(96*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/(8*nc)))/ep - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 1])/
     (24*nc*z) + H[0, z]*
     (-((-1 + nc)*(1 + nc)*(-168 + 15*Pi^2 + 24*z + 15*Pi^2*z - 128*z^2)*
         delta[\[CapitalTau]])/(288*nc) + 
      ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 0])/
       (48*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
       (4*nc)) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
      (416 + 12*Pi^2 - 138*z + 63*Pi^2*z + 138*z^2 + 117*Pi^2*z^2 - 416*z^3 + 
       84*Pi^2*z^3 - 216*z*Zeta[3] - 216*z^2*Zeta[3]))/(1728*nc*z) + 
    ep*(-((-1 + nc)*(1 + nc)*(-1 + z)*(1 + 4*z + z^2)*delta[\[CapitalTau]]*
         H[1, 0, 0, z])/(6*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, z])/(12*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, z])/(12*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, z])/(12*nc*z) + 
      (15*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 0, 0, z])/
       (16*nc) + (7*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 0, 0, 1, z])/(8*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, z])/(4*nc) + 
      (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 1, 1, z])/
       (4*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 0, 0, z])/(2*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, z])/(2*nc) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, 0, z])/
       (2*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 1, 1, z])/(2*nc) + H[0, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(117 + 93*z + 112*z^2)*delta[\[CapitalTau]])/
         (96*nc) - (7*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (8*nc)) + H[0, 0, 1, z]*(-((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*
           delta[\[CapitalTau]])/(16*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/(4*nc)) + H[0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*delta[\[CapitalTau]])/
         (24*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (2*nc)) + H[0, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
           delta[\[CapitalTau]])/(24*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/(2*nc)) + 
      H[1, 0, z]*((2*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
          delta[\[CapitalTau]])/(9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(12*nc*z)) + 
      H[1, 1, z]*((2*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
          delta[\[CapitalTau]])/(9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(12*nc*z)) - 
      ((-1 + nc)*(1 + nc)*(16 - 24*z + 3*Pi^2*z + 24*z^2 + 3*Pi^2*z^2 - 
         16*z^3)*PlusD[\[CapitalTau], 1])/(36*nc*z) + 
      H[0, 1, z]*(-((-1 + nc)*(1 + nc)*(-168 + 9*Pi^2 + 24*z + 9*Pi^2*z - 
            128*z^2)*delta[\[CapitalTau]])/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 0])/
         (24*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
         (2*nc)) + H[0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-176 + 11*Pi^2 + 32*z + 11*Pi^2*z - 128*z^2)*
           delta[\[CapitalTau]])/(96*nc) + ((-1 + nc)*(1 + nc)*
          (15 + 15*z + 16*z^2)*PlusD[\[CapitalTau], 0])/(16*nc) + 
        (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
      H[1, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(-416 + 36*Pi^2 - 278*z + 
           63*Pi^2*z - 416*z^2 + 36*Pi^2*z^2)*delta[\[CapitalTau]])/
         (864*nc*z) - (2*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
          PlusD[\[CapitalTau], 0])/(9*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 1])/(12*nc*z)) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 2])/
       (24*nc*z) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
        (416 + 12*Pi^2 - 138*z + 63*Pi^2*z + 138*z^2 + 117*Pi^2*z^2 - 
         416*z^3 + 84*Pi^2*z^3 - 216*z*Zeta[3] - 216*z^2*Zeta[3]))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
        (-3200 - 120*Pi^2 + 10335*z - 1080*Pi^2*z + 27*Pi^4*z - 10335*z^2 + 
         27*Pi^4*z^2 + 3200*z^3 - 840*Pi^2*z^3 - 180*Zeta[3] + 
         1080*z*Zeta[3] + 2970*z^2*Zeta[3] + 2340*z^3*Zeta[3]))/(6480*nc*z) + 
      H[0, z]*(((-1 + nc)*(1 + nc)*(-168 + 15*Pi^2 + 24*z + 15*Pi^2*z - 
           128*z^2)*PlusD[\[CapitalTau], 0])/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 1])/
         (24*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/
         (4*nc) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (-510 + 243*Pi^2 + 42*z + 207*Pi^2*z - 1664*z^2 + 240*Pi^2*z^2 - 
           720*Zeta[3] - 720*z*Zeta[3]))/(1728*nc))) + 
    ep^2*(-((-1 + nc)*(1 + nc)*(-1 + z)*(2 + 17*z + 2*z^2)*
         delta[\[CapitalTau]]*H[1, 0, 0, 0, z])/(12*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(1 + 4*z + z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, z])/(3*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 0, z])/(6*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, z])/(6*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (1 + z + z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, z])/(nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 0, 1, z])/(6*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 0, z])/(6*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 1, z])/(6*nc*z) + (31*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z])/(16*nc) + 
      (15*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 0, 0, 0, 1, z])/(8*nc) + (7*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z])/(4*nc) + 
      (7*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z])/
       (4*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 0, 1, 0, 0, z])/(2*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z])/(2*nc) + 
      (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z])/
       (2*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 0, 1, 1, 1, z])/(2*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 0, 0, 0, z])/nc + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/
       nc + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, 0, z])/nc + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 0, 1, 1, z])/nc + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z])/
       nc + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, 1, z])/nc + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z])/nc + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z])/
       nc + H[0, 0, 0, 0, z]*(-((-1 + nc)*(1 + nc)*(87 + 63*z + 80*z^2)*
           delta[\[CapitalTau]])/(32*nc) - (15*(-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/(8*nc)) + H[0, 0, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(117 + 93*z + 112*z^2)*delta[\[CapitalTau]])/
         (48*nc) - (7*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (4*nc)) + H[0, 0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*delta[\[CapitalTau]])/
         (8*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (2*nc)) + H[0, 0, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*delta[\[CapitalTau]])/
         (8*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/
         (2*nc)) + H[0, 1, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*delta[\[CapitalTau]])/
         (12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/nc) + 
      H[0, 1, 0, 1, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
           delta[\[CapitalTau]])/(12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc) + H[0, 1, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*delta[\[CapitalTau]])/
         (12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/nc) + 
      H[0, 1, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*
           delta[\[CapitalTau]])/(12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc) + H[1, 0, 0, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(8 - z + 8*z^2)*delta[\[CapitalTau]])/
         (18*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(1 + 4*z + z^2)*
          PlusD[\[CapitalTau], 0])/(3*nc*z)) + H[1, 0, 1, z]*
       ((4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*delta[\[CapitalTau]])/
         (9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
          PlusD[\[CapitalTau], 0])/(6*nc*z)) + H[1, 1, 0, z]*
       ((4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*delta[\[CapitalTau]])/
         (9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
          PlusD[\[CapitalTau], 0])/(6*nc*z)) + H[1, 1, 1, z]*
       ((4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*delta[\[CapitalTau]])/
         (9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
          PlusD[\[CapitalTau], 0])/(6*nc*z)) + H[0, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-168 + 9*Pi^2 + 24*z + 9*Pi^2*z - 128*z^2)*
           delta[\[CapitalTau]])/(72*nc) + ((-1 + nc)*(1 + nc)*
          (9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 0])/(12*nc) + 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/nc) + 
      H[0, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(-168 + 9*Pi^2 + 24*z + 9*Pi^2*z - 
            128*z^2)*delta[\[CapitalTau]])/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 0])/
         (12*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/nc) + 
      H[0, 0, 1, z]*(-((-1 + nc)*(1 + nc)*(-176 + 9*Pi^2 + 32*z + 9*Pi^2*z - 
            128*z^2)*delta[\[CapitalTau]])/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*PlusD[\[CapitalTau], 0])/
         (8*nc) + (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
         (2*nc)) + H[0, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-1248 + 69*Pi^2 + 240*z + 69*Pi^2*z - 896*z^2)*
           delta[\[CapitalTau]])/(288*nc) + 
        ((-1 + nc)*(1 + nc)*(117 + 93*z + 112*z^2)*PlusD[\[CapitalTau], 0])/
         (48*nc) + (7*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/
         (4*nc)) + H[1, 0, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*
          (-416 + 12*Pi^2 - 278*z + 75*Pi^2*z - 416*z^2 + 12*Pi^2*z^2)*
          delta[\[CapitalTau]])/(432*nc*z) - (4*(-1 + nc)*(1 + nc)*(-1 + z)*
          (2 - z + 2*z^2)*PlusD[\[CapitalTau], 0])/(9*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 
           1])/(6*nc*z)) + H[1, 1, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(-416 + 36*Pi^2 - 278*z + 63*Pi^2*z - 
           416*z^2 + 36*Pi^2*z^2)*delta[\[CapitalTau]])/(432*nc*z) - 
        (4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*PlusD[\[CapitalTau], 
           0])/(9*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
          PlusD[\[CapitalTau], 1])/(6*nc*z)) + 
      ((-1 + nc)*(1 + nc)*(16 - 24*z + 3*Pi^2*z + 24*z^2 + 3*Pi^2*z^2 - 
         16*z^3)*PlusD[\[CapitalTau], 2])/(36*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 3])/
       (36*nc*z) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 1]*
        (416 + 12*Pi^2 - 138*z + 63*Pi^2*z + 138*z^2 + 117*Pi^2*z^2 - 
         416*z^3 + 84*Pi^2*z^3 - 216*z*Zeta[3] - 216*z^2*Zeta[3]))/
       (432*nc*z) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
        (-3200 - 120*Pi^2 + 10335*z - 1080*Pi^2*z + 27*Pi^4*z - 10335*z^2 + 
         27*Pi^4*z^2 + 3200*z^3 - 840*Pi^2*z^3 - 180*Zeta[3] + 
         1080*z*Zeta[3] + 2970*z^2*Zeta[3] + 2340*z^3*Zeta[3]))/(3240*nc*z) + 
      H[0, 0, z]*(((-1 + nc)*(1 + nc)*(-176 + 11*Pi^2 + 32*z + 11*Pi^2*z - 
           128*z^2)*PlusD[\[CapitalTau], 0])/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(15 + 15*z + 16*z^2)*PlusD[\[CapitalTau], 1])/
         (8*nc) - (3*(-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/
         (4*nc) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (-962 + 189*Pi^2 + 494*z + 141*Pi^2*z - 1664*z^2 + 176*Pi^2*z^2 - 
           576*Zeta[3] - 576*z*Zeta[3]))/(576*nc)) + 
      H[0, 1, z]*(((-1 + nc)*(1 + nc)*(-168 + 9*Pi^2 + 24*z + 9*Pi^2*z - 
           128*z^2)*PlusD[\[CapitalTau], 0])/(72*nc) - 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 1])/
         (12*nc) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/
         (2*nc) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (-510 + 81*Pi^2 + 42*z + 189*Pi^2*z - 1664*z^2 + 144*Pi^2*z^2 - 
           504*Zeta[3] - 504*z*Zeta[3]))/(864*nc)) + 
      H[1, z]*(-((-1 + nc)*(1 + nc)*(-1 + z)*(-416 + 36*Pi^2 - 278*z + 
            63*Pi^2*z - 416*z^2 + 36*Pi^2*z^2)*PlusD[\[CapitalTau], 0])/
         (432*nc*z) + (4*(-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*
          PlusD[\[CapitalTau], 1])/(9*nc*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 2])/(12*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]]*
          (-640 + 72*Pi^2 + 1427*z - 36*Pi^2*z - 640*z^2 + 72*Pi^2*z^2 - 
           252*Zeta[3] - 441*z*Zeta[3] - 252*z^2*Zeta[3]))/(648*nc*z)) + 
      H[0, z]*(-((-1 + nc)*(1 + nc)*(-168 + 15*Pi^2 + 24*z + 15*Pi^2*z - 
            128*z^2)*PlusD[\[CapitalTau], 1])/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(9 + 21*z + 16*z^2)*PlusD[\[CapitalTau], 2])/
         (24*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 3])/
         (6*nc) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
          (-510 + 243*Pi^2 + 42*z + 207*Pi^2*z - 1664*z^2 + 240*Pi^2*z^2 - 
           720*Zeta[3] - 720*z*Zeta[3]))/(864*nc) + 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(174360 - 26640*Pi^2 + 
           351*Pi^4 - 156360*z + 5040*Pi^2*z + 351*Pi^4*z + 102400*z^2 - 
           19200*Pi^2*z^2 + 51840*Zeta[3] + 56160*z*Zeta[3] + 
           57600*z^2*Zeta[3]))/(51840*nc)) - 
      ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(-309760 - 12480*Pi^2 - 
         252*Pi^4 + 97440*z - 26460*Pi^2*z + 4995*Pi^4*z - 97440*z^2 - 
         1620*Pi^2*z^2 + 1485*Pi^4*z^2 + 309760*z^3 - 87360*Pi^2*z^3 + 
         3708*Pi^4*z^3 - 23040*Zeta[3] + 397440*z*Zeta[3] - 
         36720*Pi^2*z*Zeta[3] - 86400*z^2*Zeta[3] - 36720*Pi^2*z^2*Zeta[3] + 
         299520*z^3*Zeta[3] + 116640*z*Zeta[5] + 116640*z^2*Zeta[5]))/
       (311040*nc*z))
 
IIT[q, qbar, 0] = 0
 
IIT[q, qbar, 1] = 0
 
IIT[q, qbar, 2] = ALARM*ep^3*delta[\[CapitalTau]] + 
    ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]]*H[-1, z])/
     (16*nc^2*(1 + z)) + 
    (-((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]])/
       (96*nc*z) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, z])/
       (16*nc))/ep^2 - ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
      delta[\[CapitalTau]]*H[1, 0, z])/(24*nc*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
      H[1, 1, z])/(24*nc*z) + ((-1 + nc)*(1 + nc)*(1 + z^2)*
      delta[\[CapitalTau]]*H[-1, -1, 0, z])/(4*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, z])/
     (2*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
      H[-1, 0, 1, z])/(4*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, -1, 0, z])/
     (4*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(3 + 7*nc + 14*nc*z + 3*z^2 + 
       7*nc*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, z])/(16*nc^2*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
      delta[\[CapitalTau]]*H[0, 0, 1, z])/(8*nc^2*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 0, z])/(4*nc) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, z])/(4*nc) + 
    ((-1 + nc)*(1 + nc)*(32*nc - 36*z - 16*nc*z + 3*Pi^2*z + 6*nc*Pi^2*z + 
       12*nc*Pi^2*z^2 + 36*z^3 + 16*nc*z^3 + 3*Pi^2*z^3 + 6*nc*Pi^2*z^3 - 
       32*nc*z^4)*PlusD[\[CapitalTau], 0])/(144*nc^2*z*(1 + z)) + 
    H[0, 1, z]*(-((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 16*nc*z^2)*
         delta[\[CapitalTau]])/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/(4*nc)) + 
    H[-1, 0, z]*(((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
       (4*nc^2*(1 + z))) + 
    H[1, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 8*nc*z^2)*
        delta[\[CapitalTau]])/(36*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/
       (24*nc*z)) + H[0, 0, z]*
     (-((-1 + nc)*(1 + nc)*(15*nc - 8*z + 15*nc*z + 16*nc*z^2)*
         delta[\[CapitalTau]])/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^2*(1 + z))) + 
    (-((-1 + nc)*(1 + nc)*(32*nc - 36*z - 16*nc*z + 3*Pi^2*z + 6*nc*Pi^2*z + 
          12*nc*Pi^2*z^2 + 36*z^3 + 16*nc*z^3 + 3*Pi^2*z^3 + 6*nc*Pi^2*z^3 - 
          32*nc*z^4)*delta[\[CapitalTau]])/(288*nc^2*z*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, z])/(48*nc*z) - ((-1 + nc)*(1 + nc)*(1 + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, z])/(8*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, z])/(16*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, z])/(8*nc) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/
       (48*nc*z) + H[0, z]*(-((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 
            16*nc*z^2)*delta[\[CapitalTau]])/(96*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/(8*nc)))/ep - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 1])/
     (24*nc*z) + H[0, z]*
     (-((-1 + nc)*(1 + nc)*(27 - 168*nc + 12*Pi^2 + 15*nc*Pi^2 + 198*z - 
          144*nc*z + 30*nc*Pi^2*z + 171*z^2 - 104*nc*z^2 + 12*Pi^2*z^2 + 
          15*nc*Pi^2*z^2 - 128*nc*z^3)*delta[\[CapitalTau]])/
       (288*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 
         16*nc*z^2)*PlusD[\[CapitalTau], 0])/(48*nc^2) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/(4*nc)) + 
    ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(416*nc + 12*nc*Pi^2 - 810*z + 
       278*nc*z - 18*Pi^2*z + 75*nc*Pi^2*z - 36*Pi^2*z^2 + 180*nc*Pi^2*z^2 + 
       810*z^3 - 278*nc*z^3 - 18*Pi^2*z^3 + 201*nc*Pi^2*z^3 - 416*nc*z^4 + 
       84*nc*Pi^2*z^4 - 540*z*Zeta[3] - 216*nc*z*Zeta[3] - 
       432*nc*z^2*Zeta[3] - 540*z^3*Zeta[3] - 216*nc*z^3*Zeta[3]))/
     (1728*nc^2*z*(1 + z)) + 
    ep*(-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]]*
         H[-1, -1, z])/(8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*
        delta[\[CapitalTau]]*H[0, -1, z])/(8*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc + 3*z + 8*nc*z + 2*nc*z^2)*
        delta[\[CapitalTau]]*H[1, 0, 0, z])/(12*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, z])/(12*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, z])/(12*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, z])/(12*nc*z) - ((-1 + nc)*(1 + nc)*(1 + z^2)*
        delta[\[CapitalTau]]*H[-1, -1, -1, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[-1, -1, 0, 0, z])/
       (nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 1, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[-1, 0, -1, 0, z])/
       (2*nc^2*(1 + z)) - (5*(-1 + nc)*(1 + nc)*(1 + z^2)*
        delta[\[CapitalTau]]*H[-1, 0, 0, 0, z])/(4*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[-1, 0, 0, 1, z])/
       (nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 1, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[-1, 0, 1, 1, z])/
       (2*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, -1, 0, 0, z])/
       (nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, 1, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, -1, 0, z])/
       (2*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(7 + 15*nc + 30*nc*z + 7*z^2 + 
         15*nc*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 0, z])/
       (16*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(3 + 7*nc + 14*nc*z + 3*z^2 + 
         7*nc*z^2)*delta[\[CapitalTau]]*H[0, 0, 0, 1, z])/(8*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 1, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + 2*nc + 4*nc*z + z^2 + 2*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 0, 1, z])/
       (2*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, z])/(2*nc) + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, z])/(2*nc) + 
      H[0, 1, 0, z]*(-((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 
            16*nc*z^2)*delta[\[CapitalTau]])/(24*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/(2*nc)) + 
      H[0, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 
            16*nc*z^2)*delta[\[CapitalTau]])/(24*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/(2*nc)) + 
      H[-1, -1, 0, z]*(-((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/
         (4*nc^2) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(1 + z))) + H[-1, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(4*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(1 + z))) + H[0, -1, 0, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(4*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(1 + z))) + H[-1, 0, 0, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[1, 0, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 8*nc*z^2)*
          delta[\[CapitalTau]])/(18*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(12*nc*z)) + 
      H[1, 1, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 
           8*nc*z^2)*delta[\[CapitalTau]])/(18*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 
           0])/(12*nc*z)) + H[0, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(15*nc - 8*z + 15*nc*z + 16*nc*z^2)*
           delta[\[CapitalTau]])/(16*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*(1 + z))) + 
      H[0, 0, 0, z]*(-((-1 + nc)*(1 + nc)*(12 + 117*nc - 60*z + 93*nc*z + 
            112*nc*z^2)*delta[\[CapitalTau]])/(96*nc^2) - 
        ((-1 + nc)*(1 + nc)*(3 + 7*nc + 14*nc*z + 3*z^2 + 7*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(8*nc^2*(1 + z))) - 
      ((-1 + nc)*(1 + nc)*(32*nc - 36*z - 16*nc*z + 3*Pi^2*z + 6*nc*Pi^2*z + 
         12*nc*Pi^2*z^2 + 36*z^3 + 16*nc*z^3 + 3*Pi^2*z^3 + 6*nc*Pi^2*z^3 - 
         32*nc*z^4)*PlusD[\[CapitalTau], 1])/(72*nc^2*z*(1 + z)) + 
      H[0, 1, z]*(-((-1 + nc)*(1 + nc)*(27 - 168*nc + 9*nc*Pi^2 + 171*z + 
            24*nc*z + 9*nc*Pi^2*z - 128*nc*z^2)*delta[\[CapitalTau]])/
         (144*nc^2) + ((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 
           16*nc*z^2)*PlusD[\[CapitalTau], 0])/(24*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/(2*nc)) + 
      H[-1, 0, z]*((3*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (16*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 
           0])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(2*nc^2*(1 + z))) + 
      H[1, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(-416*nc + 36*nc*Pi^2 + 810*z - 
           278*nc*z + 63*nc*Pi^2*z - 416*nc*z^2 + 36*nc*Pi^2*z^2)*
          delta[\[CapitalTau]])/(864*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 8*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(18*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 
           1])/(12*nc*z)) + H[0, 0, z]*
       (((-1 + nc)*(1 + nc)*(-15 + 176*nc - 9*Pi^2 - 11*nc*Pi^2 - 198*z + 
           144*nc*z - 22*nc*Pi^2*z - 183*z^2 + 96*nc*z^2 - 9*Pi^2*z^2 - 
           11*nc*Pi^2*z^2 + 128*nc*z^3)*delta[\[CapitalTau]])/
         (96*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(15*nc - 8*z + 15*nc*z + 
           16*nc*z^2)*PlusD[\[CapitalTau], 0])/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
          PlusD[\[CapitalTau], 1])/(4*nc^2*(1 + z))) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 2])/
       (24*nc*z) - ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*
        (416*nc + 12*nc*Pi^2 - 810*z + 278*nc*z - 18*Pi^2*z + 75*nc*Pi^2*z - 
         36*Pi^2*z^2 + 180*nc*Pi^2*z^2 + 810*z^3 - 278*nc*z^3 - 18*Pi^2*z^3 + 
         201*nc*Pi^2*z^3 - 416*nc*z^4 + 84*nc*Pi^2*z^4 - 540*z*Zeta[3] - 
         216*nc*z*Zeta[3] - 432*nc*z^2*Zeta[3] - 540*z^3*Zeta[3] - 
         216*nc*z^3*Zeta[3]))/(864*nc^2*z*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(-6400*nc - 240*nc*Pi^2 + 
         6885*z + 14270*nc*z + 675*Pi^2*z - 2400*nc*Pi^2*z - 27*Pi^4*z + 
         54*nc*Pi^4*z + 2970*Pi^2*z^2 - 2160*nc*Pi^2*z^2 + 108*nc*Pi^4*z^2 - 
         6885*z^3 - 14270*nc*z^3 + 2295*Pi^2*z^3 - 1680*nc*Pi^2*z^3 - 
         27*Pi^4*z^3 + 54*nc*Pi^4*z^3 + 6400*nc*z^4 - 1680*nc*Pi^2*z^4 - 
         360*nc*Zeta[3] + 2430*z*Zeta[3] + 1800*nc*z*Zeta[3] + 
         4860*z^2*Zeta[3] + 8100*nc*z^2*Zeta[3] + 2430*z^3*Zeta[3] + 
         10620*nc*z^3*Zeta[3] + 4680*nc*z^4*Zeta[3]))/
       (12960*nc^2*z*(1 + z)) + H[-1, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (8*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2 + 2*Pi^2*z + Pi^2*z^2 - 14*Zeta[3] - 14*z^2*Zeta[3]))/
         (16*nc^2*(1 + z))) + H[0, z]*
       (((-1 + nc)*(1 + nc)*(27 - 168*nc + 12*Pi^2 + 15*nc*Pi^2 + 198*z - 
           144*nc*z + 30*nc*Pi^2*z + 171*z^2 - 104*nc*z^2 + 12*Pi^2*z^2 + 
           15*nc*Pi^2*z^2 - 128*nc*z^3)*PlusD[\[CapitalTau], 0])/
         (144*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 
           21*nc*z + 16*nc*z^2)*PlusD[\[CapitalTau], 1])/(24*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/(4*nc) + 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(-324 - 510*nc + 54*Pi^2 + 
           243*nc*Pi^2 + 2592*z - 468*nc*z - 36*Pi^2*z + 450*nc*Pi^2*z + 
           2916*z^2 - 1622*nc*z^2 - 90*Pi^2*z^2 + 447*nc*Pi^2*z^2 - 
           1664*nc*z^3 + 240*nc*Pi^2*z^3 - 1296*Zeta[3] - 720*nc*Zeta[3] - 
           1440*nc*z*Zeta[3] - 1296*z^2*Zeta[3] - 720*nc*z^2*Zeta[3]))/
         (1728*nc^2*(1 + z)))) + 
    ep^2*(((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, -1, z])/(4*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, -1, z])/(4*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]]*H[0, 0, -1, z])/
       (4*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2*nc + 9*z + 17*nc*z + 2*nc*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 0, z])/(12*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2*nc + 3*z + 8*nc*z + 2*nc*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 0, 1, z])/(6*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 0, 1, 0, z])/(6*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 0, 1, 1, z])/(6*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (2*nc - z + 2*nc*z + 2*nc*z^2)*delta[\[CapitalTau]]*H[1, 1, 0, 0, z])/
       (2*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*
        delta[\[CapitalTau]]*H[1, 1, 0, 1, z])/(6*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*
        H[1, 1, 1, 0, z])/(6*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
        (4 + 7*z + 4*z^2)*delta[\[CapitalTau]]*H[1, 1, 1, 1, z])/(6*nc*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, -1, -1, 0, z])/(nc^2*(1 + z)) - 
      (2*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, -1, 0, 0, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, -1, 0, 1, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, -1, 0, z])/(nc^2*(1 + z)) + 
      (5*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 0, 0, z])/(2*nc^2*(1 + z)) + 
      (2*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 0, 1, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 1, 0, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, -1, 0, 1, 1, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, -1, -1, 0, z])/(nc^2*(1 + z)) + 
      (2*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, -1, 0, 0, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, -1, 0, 1, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 0, -1, 0, z])/(nc^2*(1 + z)) - 
      (11*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 0, 0, 0, z])/(4*nc^2*(1 + z)) - 
      (5*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 0, 0, 1, z])/(2*nc^2*(1 + z)) - 
      (2*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 0, 1, 0, z])/(nc^2*(1 + z)) - 
      (2*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 0, 1, 1, z])/(nc^2*(1 + z)) - 
      (3*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 1, 0, 0, z])/(2*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 1, 0, 1, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 1, 1, 0, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[-1, 0, 1, 1, 1, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, -1, 0, z])/(nc^2*(1 + z)) + 
      (2*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, 0, 0, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, -1, 0, 1, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, -1, 0, z])/(nc^2*(1 + z)) - 
      (5*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, 0, 0, z])/(2*nc^2*(1 + z)) - 
      (2*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, 0, 1, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, 1, 0, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, -1, 0, 1, 1, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, -1, -1, 0, z])/(nc^2*(1 + z)) - 
      (2*(-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, -1, 0, 0, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, -1, 0, 1, z])/(nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(1 + z^2)*delta[\[CapitalTau]]*
        H[0, 0, 0, -1, 0, z])/(nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(15 + 31*nc + 62*nc*z + 15*z^2 + 31*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, 0, z])/(16*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(7 + 15*nc + 30*nc*z + 7*z^2 + 15*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 0, 1, z])/(8*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(3 + 7*nc + 14*nc*z + 3*z^2 + 7*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(3 + 7*nc + 14*nc*z + 3*z^2 + 7*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 0, 1, 1, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(2 + 3*nc + 6*nc*z + 2*z^2 + 3*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 0, 1, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 1, 0, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 0, 1, 1, 1, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(3 + 4*nc + 8*nc*z + 3*z^2 + 4*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 0, 0, z])/(4*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + 2*nc + 4*nc*z + z^2 + 2*nc*z^2)*
        delta[\[CapitalTau]]*H[0, 1, 0, 0, 1, z])/(2*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 0, 1, 0, z])/
       nc + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 0, 1, 1, z])/nc + ((-1 + nc)*(1 + nc)*(-1 + 2*nc + 4*nc*z - 
         z^2 + 2*nc*z^2)*delta[\[CapitalTau]]*H[0, 1, 1, 0, 0, z])/
       (2*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*
        H[0, 1, 1, 0, 1, z])/nc + ((-1 + nc)*(1 + nc)*(1 + z)*
        delta[\[CapitalTau]]*H[0, 1, 1, 1, 0, z])/nc + 
      ((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]]*H[0, 1, 1, 1, 1, z])/
       nc + H[0, 1, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 16*nc*z^2)*
           delta[\[CapitalTau]])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc) + H[0, 1, 1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 16*nc*z^2)*
           delta[\[CapitalTau]])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc) + H[0, 1, 1, 1, z]*
       (-((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 16*nc*z^2)*
           delta[\[CapitalTau]])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(1 + z)*
          PlusD[\[CapitalTau], 0])/nc) + H[-1, -1, 0, 0, z]*
       (-(((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/nc^2) - 
        (2*(-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[-1, -1, 0, 1, z]*
       (-((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[-1, 0, -1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[0, -1, -1, 0, z]*
       (-((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[-1, -1, -1, 0, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[-1, 0, 1, 0, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[-1, 0, 1, 1, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[0, -1, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[0, 0, -1, 0, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(2*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[-1, 0, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/nc^2 + 
        (2*(-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[0, -1, 0, 0, z]*
       (((-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/nc^2 + 
        (2*(-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (nc^2*(1 + z))) + H[-1, 0, 0, 0, z]*
       ((5*(-1 + nc)*(1 + nc)*(1 + z)*delta[\[CapitalTau]])/(4*nc^2) + 
        (5*(-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (2*nc^2*(1 + z))) + H[1, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 8*nc*z^2)*
          delta[\[CapitalTau]])/(9*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(6*nc*z)) + 
      H[1, 1, 0, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 
           8*nc*z^2)*delta[\[CapitalTau]])/(9*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 
           0])/(6*nc*z)) + H[1, 1, 1, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 8*nc*z^2)*
          delta[\[CapitalTau]])/(9*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 0])/(6*nc*z)) + 
      H[1, 0, 0, z]*(((-1 + nc)*(1 + nc)*(-1 + z)*(16*nc - 9*z - 2*nc*z + 
           16*nc*z^2)*delta[\[CapitalTau]])/(36*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc + 3*z + 8*nc*z + 2*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(6*nc^2*z)) + H[0, 1, 0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-3 + 9*nc - 3*z + 21*nc*z + 16*nc*z^2)*
           delta[\[CapitalTau]])/(12*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + 2*nc + 4*nc*z + z^2 + 2*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(2*nc^2*(1 + z))) + 
      H[0, 0, 1, 0, z]*(-((-1 + nc)*(1 + nc)*(15*nc - 8*z + 15*nc*z + 
            16*nc*z^2)*delta[\[CapitalTau]])/(8*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(2*nc^2*(1 + z))) + 
      H[0, 0, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(15*nc - 8*z + 15*nc*z + 
            16*nc*z^2)*delta[\[CapitalTau]])/(8*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(2*nc^2*(1 + z))) + 
      H[0, 0, 0, 1, z]*(-((-1 + nc)*(1 + nc)*(12 + 117*nc - 60*z + 93*nc*z + 
            112*nc*z^2)*delta[\[CapitalTau]])/(48*nc^2) - 
        ((-1 + nc)*(1 + nc)*(3 + 7*nc + 14*nc*z + 3*z^2 + 7*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2*(1 + z))) + 
      H[0, 0, 0, 0, z]*(-((-1 + nc)*(1 + nc)*(12 + 87*nc - 44*z + 63*nc*z + 
            80*nc*z^2)*delta[\[CapitalTau]])/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(7 + 15*nc + 30*nc*z + 7*z^2 + 15*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(8*nc^2*(1 + z))) + 
      H[0, 1, 1, z]*(-((-1 + nc)*(1 + nc)*(27 - 168*nc + 9*nc*Pi^2 + 171*z + 
            24*nc*z + 9*nc*Pi^2*z - 128*nc*z^2)*delta[\[CapitalTau]])/
         (72*nc^2) + ((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 
           16*nc*z^2)*PlusD[\[CapitalTau], 0])/(12*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/nc) + 
      H[0, 1, 0, z]*(-((-1 + nc)*(1 + nc)*(27 - 168*nc + 6*Pi^2 + 9*nc*Pi^2 + 
            198*z - 144*nc*z + 18*nc*Pi^2*z + 171*z^2 - 104*nc*z^2 + 
            6*Pi^2*z^2 + 9*nc*Pi^2*z^2 - 128*nc*z^3)*delta[\[CapitalTau]])/
         (72*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 
           16*nc*z^2)*PlusD[\[CapitalTau], 0])/(12*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 1])/nc) + 
      H[-1, 0, 0, z]*((5*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*
          delta[\[CapitalTau]])/(12*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 0])/nc^2 - 
        (2*(-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 1])/
         (nc^2*(1 + z))) + H[-1, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (8*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 
           0])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(nc^2*(1 + z))) + H[0, -1, 0, z]*
       ((3*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (8*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 
           0])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(nc^2*(1 + z))) + H[-1, -1, 0, z]*
       ((-3*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*delta[\[CapitalTau]])/
         (8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 
           0])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           1])/(nc^2*(1 + z))) + H[1, 0, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(-416*nc + 12*nc*Pi^2 + 810*z - 
           278*nc*z + 36*Pi^2*z + 75*nc*Pi^2*z - 416*nc*z^2 + 12*nc*Pi^2*z^2)*
          delta[\[CapitalTau]])/(432*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 8*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(9*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 
           1])/(6*nc*z)) + H[1, 1, z]*
       (((-1 + nc)*(1 + nc)*(-1 + z)*(-416*nc + 36*nc*Pi^2 + 810*z - 
           278*nc*z + 63*nc*Pi^2*z - 416*nc*z^2 + 36*nc*Pi^2*z^2)*
          delta[\[CapitalTau]])/(432*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 8*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(9*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 
           1])/(6*nc*z)) + H[0, 0, 1, z]*
       (((-1 + nc)*(1 + nc)*(-15 + 176*nc - 3*Pi^2 - 9*nc*Pi^2 - 198*z + 
           144*nc*z - 18*nc*Pi^2*z - 183*z^2 + 96*nc*z^2 - 3*Pi^2*z^2 - 
           9*nc*Pi^2*z^2 + 128*nc*z^3)*delta[\[CapitalTau]])/
         (48*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(15*nc - 8*z + 15*nc*z + 
           16*nc*z^2)*PlusD[\[CapitalTau], 0])/(8*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
          PlusD[\[CapitalTau], 1])/(2*nc^2*(1 + z))) + 
      H[0, 0, 0, z]*(((-1 + nc)*(1 + nc)*(-81 + 1248*nc - 57*Pi^2 - 
           69*nc*Pi^2 - 1386*z + 1008*nc*z - 138*nc*Pi^2*z - 1305*z^2 + 
           656*nc*z^2 - 57*Pi^2*z^2 - 69*nc*Pi^2*z^2 + 896*nc*z^3)*
          delta[\[CapitalTau]])/(288*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(12 + 117*nc - 60*z + 93*nc*z + 112*nc*z^2)*
          PlusD[\[CapitalTau], 0])/(48*nc^2) + 
        ((-1 + nc)*(1 + nc)*(3 + 7*nc + 14*nc*z + 3*z^2 + 7*nc*z^2)*
          PlusD[\[CapitalTau], 1])/(4*nc^2*(1 + z))) + 
      ((-1 + nc)*(1 + nc)*(32*nc - 36*z - 16*nc*z + 3*Pi^2*z + 6*nc*Pi^2*z + 
         12*nc*Pi^2*z^2 + 36*z^3 + 16*nc*z^3 + 3*Pi^2*z^3 + 6*nc*Pi^2*z^3 - 
         32*nc*z^4)*PlusD[\[CapitalTau], 2])/(72*nc^2*z*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 3])/
       (36*nc*z) + ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 1]*
        (416*nc + 12*nc*Pi^2 - 810*z + 278*nc*z - 18*Pi^2*z + 75*nc*Pi^2*z - 
         36*Pi^2*z^2 + 180*nc*Pi^2*z^2 + 810*z^3 - 278*nc*z^3 - 18*Pi^2*z^3 + 
         201*nc*Pi^2*z^3 - 416*nc*z^4 + 84*nc*Pi^2*z^4 - 540*z*Zeta[3] - 
         216*nc*z*Zeta[3] - 432*nc*z^2*Zeta[3] - 540*z^3*Zeta[3] - 
         216*nc*z^3*Zeta[3]))/(432*nc^2*z*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*(-6400*nc - 240*nc*Pi^2 + 
         6885*z + 14270*nc*z + 675*Pi^2*z - 2400*nc*Pi^2*z - 27*Pi^4*z + 
         54*nc*Pi^4*z + 2970*Pi^2*z^2 - 2160*nc*Pi^2*z^2 + 108*nc*Pi^4*z^2 - 
         6885*z^3 - 14270*nc*z^3 + 2295*Pi^2*z^3 - 1680*nc*Pi^2*z^3 - 
         27*Pi^4*z^3 + 54*nc*Pi^4*z^3 + 6400*nc*z^4 - 1680*nc*Pi^2*z^4 - 
         360*nc*Zeta[3] + 2430*z*Zeta[3] + 1800*nc*z*Zeta[3] + 
         4860*z^2*Zeta[3] + 8100*nc*z^2*Zeta[3] + 2430*z^3*Zeta[3] + 
         10620*nc*z^3*Zeta[3] + 4680*nc*z^4*Zeta[3]))/(6480*nc^2*z*(1 + z)) + 
      H[0, 1, z]*(((-1 + nc)*(1 + nc)*(27 - 168*nc + 9*nc*Pi^2 + 171*z + 
           24*nc*z + 9*nc*Pi^2*z - 128*nc*z^2)*PlusD[\[CapitalTau], 0])/
         (72*nc^2) - ((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 21*nc*z + 
           16*nc*z^2)*PlusD[\[CapitalTau], 1])/(12*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 2])/(2*nc) + 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(-324 - 510*nc - 54*Pi^2 + 
           81*nc*Pi^2 + 2916*z + 42*nc*z - 54*Pi^2*z + 189*nc*Pi^2*z - 
           1664*nc*z^2 + 144*nc*Pi^2*z^2 - 504*nc*Zeta[3] - 
           504*nc*z*Zeta[3]))/(864*nc^2)) + H[-1, 0, z]*
       ((-3*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 
           1])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(1 + z^2)*PlusD[\[CapitalTau], 
           2])/(2*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (9*Pi^2 + 18*Pi^2*z + 9*Pi^2*z^2 - 112*Zeta[3] - 112*z^2*Zeta[3]))/
         (48*nc^2*(1 + z))) + H[0, -1, z]*
       (-((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2 + 2*Pi^2*z + Pi^2*z^2 - 14*Zeta[3] - 14*z^2*Zeta[3]))/
         (8*nc^2*(1 + z))) + H[-1, -1, z]*
       (((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*PlusD[\[CapitalTau], 0])/
         (4*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
          (Pi^2 + 2*Pi^2*z + Pi^2*z^2 - 14*Zeta[3] - 14*z^2*Zeta[3]))/
         (8*nc^2*(1 + z))) + H[-1, z]*(((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*
          PlusD[\[CapitalTau], 1])/(4*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*(Pi^2 + 2*Pi^2*z + 
           Pi^2*z^2 - 14*Zeta[3] - 14*z^2*Zeta[3]))/(8*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(Pi^4 + Pi^4*z^2 + 
           210*Zeta[3] + 420*z*Zeta[3] + 210*z^2*Zeta[3]))/
         (240*nc^2*(1 + z))) + H[0, 0, z]*
       (-((-1 + nc)*(1 + nc)*(-15 + 176*nc - 9*Pi^2 - 11*nc*Pi^2 - 198*z + 
            144*nc*z - 22*nc*Pi^2*z - 183*z^2 + 96*nc*z^2 - 9*Pi^2*z^2 - 
            11*nc*Pi^2*z^2 + 128*nc*z^3)*PlusD[\[CapitalTau], 0])/
         (48*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(15*nc - 8*z + 15*nc*z + 
           16*nc*z^2)*PlusD[\[CapitalTau], 1])/(8*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1 + 3*nc + 6*nc*z + z^2 + 3*nc*z^2)*
          PlusD[\[CapitalTau], 2])/(4*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(-216 - 962*nc + 48*Pi^2 + 
           189*nc*Pi^2 + 2592*z - 468*nc*z - 24*Pi^2*z + 330*nc*Pi^2*z + 
           2808*z^2 - 1170*nc*z^2 - 72*Pi^2*z^2 + 317*nc*Pi^2*z^2 - 
           1664*nc*z^3 + 176*nc*Pi^2*z^3 - 960*Zeta[3] - 576*nc*Zeta[3] - 
           1152*nc*z*Zeta[3] - 960*z^2*Zeta[3] - 576*nc*z^2*Zeta[3]))/
         (576*nc^2*(1 + z))) + H[1, z]*
       (-((-1 + nc)*(1 + nc)*(-1 + z)*(-416*nc + 36*nc*Pi^2 + 810*z - 
            278*nc*z + 63*nc*Pi^2*z - 416*nc*z^2 + 36*nc*Pi^2*z^2)*
           PlusD[\[CapitalTau], 0])/(432*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(8*nc - 9*z - 4*nc*z + 8*nc*z^2)*
          PlusD[\[CapitalTau], 1])/(9*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2)*PlusD[\[CapitalTau], 
           2])/(12*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*delta[\[CapitalTau]]*
          (-1280*nc + 144*nc*Pi^2 + 1377*z + 2854*nc*z - 162*Pi^2*z - 
           72*nc*Pi^2*z - 1280*nc*z^2 + 144*nc*Pi^2*z^2 - 504*nc*Zeta[3] - 
           882*nc*z*Zeta[3] - 504*nc*z^2*Zeta[3]))/(1296*nc^2*z)) + 
      H[0, z]*(-((-1 + nc)*(1 + nc)*(27 - 168*nc + 12*Pi^2 + 15*nc*Pi^2 + 
            198*z - 144*nc*z + 30*nc*Pi^2*z + 171*z^2 - 104*nc*z^2 + 
            12*Pi^2*z^2 + 15*nc*Pi^2*z^2 - 128*nc*z^3)*PlusD[\[CapitalTau], 
            1])/(72*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-6 + 9*nc - 6*z + 
           21*nc*z + 16*nc*z^2)*PlusD[\[CapitalTau], 2])/(24*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1 + z)*PlusD[\[CapitalTau], 3])/(6*nc) - 
        ((-1 + nc)*(1 + nc)*PlusD[\[CapitalTau], 0]*(-324 - 510*nc + 
           54*Pi^2 + 243*nc*Pi^2 + 2592*z - 468*nc*z - 36*Pi^2*z + 
           450*nc*Pi^2*z + 2916*z^2 - 1622*nc*z^2 - 90*Pi^2*z^2 + 
           447*nc*Pi^2*z^2 - 1664*nc*z^3 + 240*nc*Pi^2*z^3 - 1296*Zeta[3] - 
           720*nc*Zeta[3] - 1440*nc*z*Zeta[3] - 1296*z^2*Zeta[3] - 
           720*nc*z^2*Zeta[3]))/(864*nc^2*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*(-24300 + 174360*nc + 
           1890*Pi^2 - 26640*nc*Pi^2 - 360*Pi^4 + 351*nc*Pi^4 - 158760*z + 
           18000*nc*z + 29700*Pi^2*z - 21600*nc*Pi^2*z + 702*nc*Pi^4*z - 
           134460*z^2 - 53960*nc*z^2 + 27810*Pi^2*z^2 - 14160*nc*Pi^2*z^2 - 
           360*Pi^4*z^2 + 351*nc*Pi^4*z^2 + 102400*nc*z^3 - 
           19200*nc*Pi^2*z^3 + 30240*Zeta[3] + 51840*nc*Zeta[3] + 
           34560*z*Zeta[3] + 108000*nc*z*Zeta[3] + 4320*z^2*Zeta[3] + 
           113760*nc*z^2*Zeta[3] + 57600*nc*z^3*Zeta[3]))/
         (51840*nc^2*(1 + z))) - ((-1 + nc)*(1 + nc)*delta[\[CapitalTau]]*
        (-309760*nc - 12480*nc*Pi^2 - 252*nc*Pi^4 + 641520*z - 212320*nc*z + 
         4860*Pi^2*z - 38940*nc*Pi^2*z + 216*Pi^4*z + 4743*nc*Pi^4*z + 
         155520*Pi^2*z^2 - 28080*nc*Pi^2*z^2 - 3888*Pi^4*z^2 + 
         6480*nc*Pi^4*z^2 - 641520*z^3 + 212320*nc*z^3 + 150660*Pi^2*z^3 - 
         88980*nc*Pi^2*z^3 - 4104*Pi^4*z^3 + 5193*nc*Pi^4*z^3 + 
         309760*nc*z^4 - 87360*nc*Pi^2*z^4 + 3708*nc*Pi^4*z^4 - 
         23040*nc*Zeta[3] - 32400*z*Zeta[3] + 374400*nc*z*Zeta[3] - 
         70200*Pi^2*z*Zeta[3] - 36720*nc*Pi^2*z*Zeta[3] - 
         427680*z^2*Zeta[3] + 311040*nc*z^2*Zeta[3] - 73440*nc*Pi^2*z^2*
          Zeta[3] - 395280*z^3*Zeta[3] + 213120*nc*z^3*Zeta[3] - 
         70200*Pi^2*z^3*Zeta[3] - 36720*nc*Pi^2*z^3*Zeta[3] + 
         299520*nc*z^4*Zeta[3] + 719280*z*Zeta[5] + 116640*nc*z*Zeta[5] + 
         233280*nc*z^2*Zeta[5] + 719280*z^3*Zeta[5] + 116640*nc*z^3*Zeta[5]))/
       (311040*nc^2*z*(1 + z)))


==> anc/info.txt <==
In this file we describe the content of the ancillary files of the article
"Collinear expansion for color singlet cross sections"
By
Markus A. Ebert, Bernhard Mistlberger and Gherardo Vita


---- Variables and functions used in the electronic files
The perturbative matching kernels are expressed in terms of Goncharov polylogarithms and iterated integrals as defined in the paper.
Furthermore, the files contain the following constants:
nc = number of colours (nc=3 in QCD)
nf = number of light quark flavours
ep = dimensional regulator, such that d=4-2ep
delta[1-z] is a delta function with argument 1-z.
PlusD[1-z,a] is a plus distribution [log(1-z)^a/(1-z)]_+.
delta[Tau] is a delta function with argument Tau.
PlusD[Tau,a] is a plus distribution [log(Tau/mu^2)^a/(Tau)]_+.
Lb = log(b_T^2 mu^2 /4/exp(-2 gamma_Euler))
Lomega = log(nu/omega)
Ls=log(b_T^2 nu^2/4/exp(-2*EulerGamma))

---- Electronic Files:
The files are in in Mathematica readable form. 

1) Loading it in Mathematica with Get["TBF.m"] defines the function
IIT[i,j,o]
This function returns the bare perturbative matching kernel of the N-Jettiness dependent beam function as specified in the paper.

2) Loading it in Mathematica with Get["PTBF.m"] defines the function
IIPT[i,j,o]
This function returns the bare perturbative matching kernel of the N-Jettiness dependent beam function as specified in the paper.


The argument o ranges from 0 to 2 and specifies the perturbative order.
The arguments i and j select the external parton flavours. 
For the quark matching kernel i=q whereas the index j can be chosen from the set {q,g,qbar,Q2,Q2bar}.
Here q, g, qbar, Q2 and Q2bar indicate a quark, gluon, anti-quark, quark of a different flavour than q and anti-quark of a different flavour than q respectively.
For the gluon matching kernel i=g and the index j can be chosen to be q for a quark or g for a gluon.


